Poset probability in two-row partition posets

We find explicit formulae for poset probabilities \(\mathbf{Prob}(P_\lambda; \alpha < \beta)\) in partition posets (cell posets) \(P_{\lambda}\) when \(\lambda=(\lambda_{1},\lambda_{2})\) is a two-row partition. These probabilities are given as rational expressions in \(f^{\sigma / \tau}\), where \(\tau \subseteq \sigma \subseteq \lambda\). We then use well-known formulae, such as the hook-length formula for \(f^\lambda\), the number of standard Young tableaux on a partition \(\lambda\), and the corresponding determinantal formula by Jacobi-Trudi-Aitken for \(f^{\lambda / \mu}\), the number of standard Young tableaux on a skew partition \(\lambda / \mu\), to make the aforementioned expressions explicit. We also calculate the limit probabilities of \(\mathbf{Prob}(P_\lambda; \alpha < \beta)\) when the elements \(\alpha,\beta\) are fixed cells, but the arm-lengths of \(\lambda=(\lambda_{1},\lambda_{2})\) tend to infinity with bounded difference \(\lambda_{1} - \lambda_{2}\).

==> anc/blocking-code.sage <==
#----- Calculating \(f^\lambda\) and \(f^{\lambda / \mu}\)
def AitkenMatrix(L,M):
    if M == L:
        return(1)
    elif M < L:
        n1 = len(L)
        n2 = len(M)
        n = max(n1,n2)
        N = add([L.get_part(i) -M.get_part(i) for i in range(n)])
        NF = factorial(N)
        B = matrix(QQ,n,n, lambda i,j: L.get_part(i) -M.get_part(j) -i + j)
        C = B.apply_map(lambda k: 0 if k <0 else 1 if k == 0 else 1/factorial(k))
        Cfalse = B.apply_map(lambda k: 0 if k <0 else 1 if k == 0 else 1/k)
        Cdet = C.determinant()
        return(N,Cdet,Cfalse)
    else:
        return(0)

def Aitken(L, M = []):
    return StandardSkewTableaux(L / M).cardinality()

def p_syt(lam):
    return StandardTableaux(lam).cardinality()

def sp_syt(sk):
    return StandardSkewTableaux(sk).cardinality()


# -----Blocking ideals in partition posets-----
# \(\lambda\) partition
# \(P_\lambda\) partition poset, lambda.cell_poset() in SageMath parlance
# \(alpha\), \(beta\) incomparable cells in the partition poset
# Note that SageMath uses zero-indexing but we prefer one-indexing, hence the conversion function up_one
# Blocking ideals are represented as subpartitions of \(\lambda\)
# Linear extensions of \(P_\lambda\) correspond to Standard Young Tableau on \(\lambda\)



def partition_from_cells(C):
    """
    Converts a list of cells to a partition.
    Converse to partition.cells()
    """
    CS = sorted(C)
    L = [0 for _ in CS]
    for c in CS:
        a, b = c
        if b + 1 > L[a]:
            L[a] = b + 1
    return Partition(L)

def Tableau_Template_Decorated(L, alpha, beta):
    """
    L is a partition, and alpha, beta are two incomparable cells
    Calculate A, the fixed part
    Calculate G, the variable part
    Constructs a Tableau with entries
    F for cells in A(P,alpha), the fixed part
    V for cells in G(P,alpha,beta), the variable part
    a for alpha
    b for beta
    empty for the rest
    """
    ax, ay = alpha[0], alpha[1]
    bx, by = beta[0], beta[1]
    LC = L.cells()
    P = L.cell_poset()
    assert alpha in LC , f'alpha={alpha} not in L={L}'
    assert beta in LC , f'beta={beta} not in L={L}'
    assert not (ax >= bx and ay >= by) , f'alpha={alpha} is >= beta={beta}'
    assert not (ax <= bx and ay <= by) , f'alpha={alpha} is <= beta={beta}'
    AP = fixed_part(P,alpha)
    GP = variable_part(P,alpha,beta)
    U = Tableau([])
    for c in LC:
        if c in AP:
            v = 'F'
        elif c in GP:
            v = 'V'
        elif (c == alpha):
            v = 'a'
        elif (c == beta):
            v = 'b'
        else:
            v = ' '
        U=U.add_entry(c,v)
    return(U)

def partition_pair(K,L):
    """
    K is a subpartition of L
    Returns Tableaux with elements in K marked with X and the rest with space
    """
    LC = L.cells()
    KC = K.cells()
    U = Tableau([])
    for c in LC:
        if c in KC:
            v = 'X'
        else:
            v = 'O'
        U=U.add_entry(c,v)
    return(U)

def fixed_part_partitions(lam, alpha) -> Partition:
    """
    P = P(lam), returns A_P(alpha,beta) as subpartition of lam
    """
    P = lam.cell_poset()
    Ap = fixed_part(P, alpha)
    return partition_from_cells(Ap)

def complete_ideal_partitions(lam, alpha, beta) -> Partition:
    """
    P = P(lam), returns D_P(alpha,beta) as subpartition of lam
    """
    P = lam.cell_poset()
    Dp = complete_ideal(P, alpha, beta)
    return partition_from_cells(Dp)


def blocking_partitions(lam, alpha, beta) -> set:
    """
    Return list of blocking ideals in partition poset.
    Blocking ideals are represented as partitions
    """
    P = lam.cell_poset()
    Bp = blocking_ideals_from_variable_part(P, alpha, beta)
    return [partition_from_cells(_) for _ in Bp]

def blocking_alpha_extend(alpha,Tt):
    return Tt.add_cell(alpha[0])

def blocking_alpha_skew_continuation(lam,alpha,Tt):
    return lam / blocking_alpha_extend(alpha,Tt)

def blocking_expansion(lam, alpha, beta) -> list:
    TL = blocking_partitions(lam, alpha, beta)
    return [(Tt,blocking_alpha_skew_continuation(lam,alpha,Tt)) for Tt in TL]

def skew_shift_left_if_possible(sk):
    lam = sk[0]
    mu = sk[1]
    laml = lam.length()
    mul = mu.length()
    if laml == mul:
        r = mu[mul -1]
        lam2 = Partition([lam[k] - r for k in range(laml)])
        mu2 = Partition([mu[k] - r for k in range(mul)])
        return lam2 / mu2
    else:
        return sk

def blocking_expansion_reduced(TLL: list) -> list:
    return [(_[0], skew_shift_left_if_possible(_[1])) for _ in TLL]


def blocking_expansion_print(TLL: list) -> str:
    return ('  +  ').join([f'f^{{{T[0]._repr_()}}}f^{{{T[1]._repr_()}}}' for T in TLL])

def blocking_expansion_values(TLL: list) -> list:
    NL = [(p_syt(T[0]),sp_syt(T[1])) for T in TLL]
    return NL

def blocking_expansion_eval(TLL: list) -> int:
    NL = [p_syt(T[0])*sp_syt(T[1]) for T in TLL]
    return add(NL)

def up_one(alpha):
    return tuple([_ + 1 for _ in alpha])

def blocking_show(lam, alpha, beta, outformat = 'raw'):
    res = {}
    res['lambda'] = lam
    res['alpha'] = up_one(alpha)
    res['beta'] = up_one(beta)
    res['flambda'] = p_syt(lam)
    # alpha before beta
    res['tableau_ab'] = Tableau_Template_Decorated(lam, alpha, beta)
    res['fixed_part_ab'] = fixed_part_partitions(lam, alpha)
    res['complete_ideal_ab'] = complete_ideal_partitions(lam, alpha,beta)
    res['blocking_partitions_ab'] = blocking_partitions(lam, alpha, beta)
    res['blocking_expansion_ab'] = blocking_expansion(lam,alpha,beta)
    res['blocking_expansion_ab_reduced'] = blocking_expansion_reduced(res['blocking_expansion_ab'])
    res['blocking_expansion_ab_string'] = blocking_expansion_print(res['blocking_expansion_ab'])
    res['blocking_expansion_ab_reduced_string'] = blocking_expansion_print(res['blocking_expansion_ab_reduced'])
    res['blocking_expansion_ab_values'] = blocking_expansion_values(res['blocking_expansion_ab'])
    res['blocking_expansion_ab_reduced_values'] = blocking_expansion_values(res['blocking_expansion_ab_reduced'])
    res['blocking_expansion_ab_count'] = blocking_expansion_eval(res['blocking_expansion_ab'])
    # beta before alpha
    alpha , beta = beta, alpha
    res['tableau_ba'] = Tableau_Template_Decorated(lam, alpha, beta)
    res['fixed_part_ba'] = fixed_part_partitions(lam, alpha)
    res['complete_ideal_ba'] = complete_ideal_partitions(lam, alpha,beta)
    res['blocking_partitions_ba'] = blocking_partitions(lam, alpha, beta)
    res['blocking_expansion_ba'] = blocking_expansion(lam,alpha,beta)
    res['blocking_expansion_ba_reduced'] = blocking_expansion_reduced(res['blocking_expansion_ba'])
    res['blocking_expansion_ba_string'] = blocking_expansion_print(res['blocking_expansion_ba'])
    res['blocking_expansion_ba_reduced_string'] = blocking_expansion_print(res['blocking_expansion_ba_reduced'])
    res['blocking_expansion_ba_values'] = blocking_expansion_values(res['blocking_expansion_ba'])
    res['blocking_expansion_ba_reduced_values'] = blocking_expansion_values(res['blocking_expansion_ba_reduced'])
    res['blocking_expansion_ba_count'] = blocking_expansion_eval(res['blocking_expansion_ba'])

    res['blocking_expansion_total'] = res['blocking_expansion_ab_count'] + res['blocking_expansion_ba_count']
    if outformat == 'raw':
        return res
    elif outformat == 'ascii_art':
        return [(_,ascii_art(res[_])) for _ in res]
    elif outformat == 'unicode_art':
        return [(_,unicode_art(res[_])) for _ in res]
    elif outformat == 'latex':
        return [(_,latex(res[_])) for _ in res]




def mathwrap_LatexExpr(expr):
    return LatexExpr(r'\begin{math}' + '\n' + expr + '\n' + r'\end{math}')


==> anc/blocking-generic.sage <==
# ----- Functions for calculating "Blocking ideals" -----
# \(P\) is a finite poset
# \(\alpha, \beta \in P\) are incomparable
# Calculates:
# the "complete ideal" \(D_P(\alpha,\beta)\)
# the "fixed part" \(A_P(\alpha)\), an order ideal in \(P\)
# the "variable part" \(G_P(\alpha, \beta)\), a subset of \(P\) but not an order ideal
#

def complete_ideal(P: Poset, alpha, beta) -> set:
    """
    Calculates the complete ideal D_P(alpha,beta), an order ideal in P.
    """
    return Set(P) - Set(P.order_filter([alpha,beta]))

def fixed_part(P: Poset, alpha) -> set:
    """
    Calculates the fixed part A_P(alpha), an order ideal in P.
    """
    return Set(P.principal_order_ideal(alpha)) - Set([alpha])

def variable_part(P: Poset, alpha, beta) -> set:
    """
    Calculates the variable part G_P(alpha, beta), a subset of P.
    """
    return complete_ideal(P, alpha, beta) - fixed_part(P, alpha)

# ----- Functions for calculating "Blocking ideals" -----
# \(P\) is a finite poset
# \(\alpha, \beta \in P\) are incomparable
#
# Calculates the set of "blocking ideals" in two ways
# 1. \(T\) is a blocking ideal if it is an order ideal in \(D_P(\alpha,\beta)\) containing \(A_P(\alpha)\).
# 2. \(T\) is a blocking ideal if \(T = A_P(\alpha) \cup V\) with \(V\) an order ideal in \(G_P(\alpha,\beta)\).
def blocking_ideals_from_complete_ideal(P: Poset, alpha, beta):
    """
    Calculates the set of blocking ideals B_P(alpha, beta).
    T is a blocking ideal iff
    it is  an order ideal in D_P(alpha,beta) containing A_P(alpha).
    """
    a = fixed_part(P, alpha)
    JD = P.subposet(complete_ideal(P,alpha,beta)).order_ideals_lattice()
    return {T for T in JD if a.issubset(T)}

def blocking_ideals_from_variable_part(P: Poset, alpha, beta) -> set:
    """
    Calculates the set of blocking ideals B_P(alpha, beta).
    T is a blocking ideal iff
    T = A_P(alpha) union V, with V an order ideal in G_P(alpha,beta).
    """
    a = fixed_part(P, alpha)
    JG = P.subposet(variable_part(P,alpha,beta)).order_ideals_lattice()
    return {a.union(V) for V in JG}

# ----- Functions for calculating linear extensions using "Blocking ideals" -----
# \(P\) is a finite poset
# \(\alpha, \beta \in P\) are incomparable
# Calculates:
# - the "short blocking expansion", a list of pairs
#   \((T, T \cup\{\alpha\})\) where \(T\) ranges over all blocking ideals
# - the "full blocking expansion", a list  of pairs
#   \((I(\emptyset,T), I(T \cup\{\alpha\},P))\), where
#   \(I(\emptyset,T)\) and \(I(T \cup\{\alpha\},P)\) are intervals in \(J(P)\)
# - a list of pairs \((e(I(\emptyset,T), e(I(T \cup\{\alpha\},P)))\)
# - the number \(e(P)\) of linear extensions of \(P\)
#
# Note that the final calculation of the number of linear extensions of the
# intervalls are done using an "oracle", i.e. the built-in implementation, but
# that the code could be easily modified to recursively call itself to do thes
# calculations. This naive implementations is focused on correctness, not on
# testing whether blocking ideals provide a computationally efficient way of
# calculating the number of linear extensions



def blocking_ideals(P: Poset, alpha, beta) -> list:
    return list(blocking_ideals_from_variable_part(P,alpha,beta))

################ Private routines for generic blocking ideals ####################
#
#
import itertools

def _b_alpha_extend(alpha,T):
    return T.union(Set({alpha}))


def _b_alpha_continuation(P: Poset, alpha, T) -> set:
    return Set(P) - _b_alpha_extend(alpha,T)


def _b_expansion_short(P: Poset, alpha, beta) -> list:
    """
    Returns list of pairs (T,T union {alpha}) for T in blocking partitions
    Represents intervals [emptyset,T] and [T union {alpha},P] in J(P)
    """
    TL = blocking_ideals(P, alpha, beta)
    return [(T,_b_alpha_extend(alpha,T)) for T in TL]


def _b_expansion_elems(P: Poset, alpha, beta) -> list:
    """
    Returns list of pairs ([emptyset,T],[T union {alpha},P])
    for T in blocking partitions. Intervals lie in J(P)
    """
    L = _b_expansion_short(P, alpha, beta)
    J = P.order_ideals_lattice()
    empty = J.minimal_elements()[0]
    whole = J.maximal_elements()[0]
    return [(T, whole - Ta)  for T,Ta in L]


def _b_expansion_full(P: Poset, alpha, beta) -> list:
    """
    Returns list of pairs ([emptyset,T],[T union {alpha},P])
    for T in blocking partitions. Intervals lie in J(P)
    """
    L = _b_expansion_short(P, alpha, beta)
    J = P.order_ideals_lattice()
    empty = J.minimal_elements()[0]
    whole = J.maximal_elements()[0]
    return [(P.subposet(T), P.subposet(whole - Ta))  for T,Ta in L]


def _poset_count_linear_extensions(Q: Poset) -> int:
    return Q.linear_extensions().cardinality()


def _b_expansion_values(L1: list) -> list:
    """
    Compose with _b_expansion_full to get values of terms in expansion
    """
    return [(_poset_count_linear_extensions(T),
             _poset_count_linear_extensions(Ta)) for T, Ta in L1]


def _b_expansion_partial_linexts(L1: list) -> list:
    """
    Compose with _b_expansion_full to get get linexts in T and in Ta,
    to be concatenated to linext in P
    """
    return [(list(T.linear_extensions(facade=True)),
             list(Ta.linear_extensions(facade=True))) for T, Ta in L1]


def _b_expansion_linexts(L2: list, a) -> list:
    """
    Compose with _b_expansion_partial_linexts
    to get linexts in P with a before b
    """
    linexts = []
    for pre, post in L2:
        for x in pre:
            for y in post:
                linext = x + [a] + y
                linexts += [linext]

    return linexts

################# Public routines for generic blocking ideals #######################
#
#
#

def blocking_linear_extensions_a_before_b(P: Poset, a,b):
    """
    Using blocking ideals, calculates list of linear extensions of P
    that place a before b.
    """
    L1 = _b_expansion_full(P,a,b)
    L2 = _b_expansion_partial_linexts(L1)
    L3 = _b_expansion_linexts(L2,a)
    return L3



def blocking_count_a_before_b(P: Poset, a, b) -> int:
    """
    Calculates, using blocking ideals, the number of linear extensions of P
    that place a before b
    """
    L1 = _b_expansion_full(P,a,b)
    L2 = _b_expansion_values(L1)
    return add([vIT*vITa for vIT, vITa in L2])


def poset_linear_extensions_a_before_b(P: Poset, a, b) -> int:
    """
    List of linear extensions of P that place a before b.
    """
    return [q for q in P.linear_extensions() if q.index(a) < q.index(b)]


def poset_count_a_before_b(P: Poset, a, b) -> int:
    """
    Count number of linear extensions of P that place a before b.
    """
    return len(poset_linear_extensions_a_before_b(P, a, b))

# ----- Functions for testing the routines in for calculating linear extensions -----
# ------ in \(P\), with \(\alpha\) before \(\beta\) ---------------------------------
# \(P\) is a finite poset
# \(\alpha, \beta \in P\) are incomparable

@parallel(10)
def _blocking_test_case(P: Poset, a, b) -> int:
    """Checks wether blocking_count_a_before_b and poset_count_a_before_b agrees"""
    return poset_count_a_before_b(P,a,b) - blocking_count_a_before_b(P,a,b)

def _blocking_test(P: Poset) -> list:
    """Checks wether blocking_count_a_before_b and poset_count_a_before_b agrees"""
    anti_list = [anti_c for anti_c in P.antichains() if len(anti_c) == 2]
    ab_list = [(P,a,b) for a,b in anti_list]
    ba_list = [(P,b,a) for a,b in anti_list]
    reslist_ab = [_blocking_test_case(P,a,b) for P,a,b in ab_list]
    reslist_ba = [_blocking_test_case(P,a,b) for P,a,b in ba_list]
    return reslist_ab + reslist_ba

def _blocking_test_parallel(P: Poset) -> list:
    """Checks wether blocking_count_a_before_b and poset_count_a_before_b agrees"""
    anti_list = [anti_c for anti_c in P.antichains() if len(anti_c) == 2]
    ab_list = [(P,a,b) for a,b in anti_list]
    ba_list = [(P,b,a) for a,b in anti_list]
    reslist_pos_ab = list(_blocking_test_case(ab_list))
    reslist_pos_ba = list(_blocking_test_case(ba_list))
    return [_[1] for _ in reslist_pos_ab] + [_[1] for _ in reslist_pos_ba]

###### Testing the routines  for calculating linear extensions #####
#####  in \(P_{\lambda}\), with \(\alpha\) before \(\beta\) ######
# \(P_\lambda\) is the partition poset on the partition \(\lambda\)
# \(\alpha, \beta \in P\) are incomparable

@parallel(10)
def _numsyt_test_case(lam: Partition, alpha, beta) -> int:
    """
    Checks wether numsyt_alpha_before_beta and
    blocking_numsyt_alpha_before_beta agrees
    """
    return (blocking_numsyt_alpha_before_beta(lam, alpha,beta)
            - numsyt_alpha_before_beta(lam, alpha,beta))

@parallel(10)
def _numsyt_test_values(lam: Partition, alpha, beta) -> int:
    """
    Checks wether numsyt_alpha_before_beta and
    blocking_numsyt_alpha_before_beta agrees
    """
    return (blocking_numsyt_alpha_before_beta(lam, alpha,beta) ,
            numsyt_alpha_before_beta(lam, alpha,beta))

def _numsyt_test(lam: Partition) -> list:
    P = lam.cell_poset()
    anti_list = [anti_c for anti_c in P.antichains() if len(anti_c) == 2]
    ab_list = [(lam,a,b) for a,b in anti_list]
    ba_list = [(lam,b,a) for a,b in anti_list]
    reslist_ab = [_numsyt_test_case(lam,a,b) for lam,a,b in ab_list]
    reslist_ba = [_numsyt_test_case(lam,a,b) for lam,a,b in ba_list]
    return reslist_ab + reslist_ba

def _numsyt_test_parallel(lam: Partition, values=False) -> list:
    P = lam.cell_poset()
    anti_list = [anti_c for anti_c in P.antichains() if len(anti_c) == 2]
    ab_list = [(lam,a,b) for a,b in anti_list]
    ba_list = [(lam,b,a) for a,b in anti_list]
    if values:
        tf = _numsyt_test_values
    else:
        tf = _numsyt_test_case
    reslist_pos_ab = list(tf(ab_list))
    reslist_pos_ba = list(tf(ba_list))
    return [_[1] for _ in reslist_pos_ab] + [_[1] for _ in reslist_pos_ba]


==> anc/blocking-partitions.sage <==
from sage.combinat.skew_partition import SkewPartition
from sage.combinat.partition import Partition

def _blocking_setup_output():
    Partitions.options._reset()
    Partitions.options(display=lambda mu:
                       '(%s)' % ','.join('%s'%m for m in mu._list))
    SkewPartitions.options(display=lambda sk:
                           '(%s)' % ','.join('%s'%m for m in sk[0]._list)
                           + ' / ' + '(%s)' % ','.join('%s'%m for m in sk[1]._list))


def mathwrap_LatexExpr(expr):
    return LatexExpr(r'\begin{math}' + '\n'
                     + expr + '\n' + r'\end{math}')

def displaymathwrap_LatexExpr(expr):
    return LatexExpr(r'\begin{displaymath}' + '\n'
                     + expr + '\n' + r'\end{displaymath}')

def equationwrap_LatexExpr(expr, label=False):
    labelstring = ''
    if label:
        labelstring = r'\label{' + label + r'}'
    return LatexExpr(r'\begin{equation}' +  labelstring + '\n'
                     + expr + '\n' + r'\end{equation}')


def latex_tableau(U):
    LC = U.cells()
    T = copy(U)
    for c in LC:
        T = T.add_entry(c,str(U.entry(c)))
    tabstring = ' \\\\ \n'.join([' & '.join(_) for _ in T])
    return LatexExpr(r'\begin{ytableau}' + '\n'
                     + tabstring + '\n' +r'\end{ytableau}')

def latex_tableau_int(U):
    LC = U.cells()
    T = copy(U)
    for c in LC:
        T = T.add_entry(c,(U.entry(c)))
    tabstring = ' \\\\ \n'.join([' & '.join([str(num) for num in list(_)]) for _ in T])
    return LatexExpr(r'\begin{ytableau}' + '\n'
                     + tabstring + '\n' +r'\end{ytableau}')

#### Calculating \(f^\lambda\) and \(f^{\lambda / \mu}\) #####
def p_syt(lam):
    return StandardTableaux(lam).cardinality()

def sp_syt(sk):
    return StandardSkewTableaux(sk).cardinality()

def Aitken(L, M = []):
    return StandardSkewTableaux(L / M).cardinality()

def AitkenMatrix(L:Partition, M:Partitions):
    """
    L / M skew partition, returns Aitken's matrix
    (can use (L/M).jacobi_trulli().transpose() for something similar)
    """
    if M == L:
        return(1)
    elif M < L:
        n1 = len(L)
        n2 = len(M)
        n = max(n1,n2)
        N = add([L.get_part(i) -M.get_part(i) for i in range(n)])
        NF = factorial(N)
        B = matrix(QQ,n,n, lambda i,j: L.get_part(i) -M.get_part(j) -i + j)
        C = B.apply_map(lambda k: 0 if k <0 else 1 if k == 0 else 1/factorial(k))
        Cfalse = B.apply_map(lambda k: 0 if k <0 else 1 if k == 0 else 1/k)
        Cdet = C.determinant()
        return(N,Cdet,Cfalse)
    else:
        return(0)


def AitkenMatrixSymbolic(L:list, M:list):
    """
    L / M symbolic skew partition, returns Aitken's matrix
    """
    n1 = len(L)
    n2 = len(M)
    n = max(n1,n2)
    B = matrix(SR,n,n, lambda i,j: L[i] - M[j] -i + j)
    C = B.apply_map(lambda k: 0 if k <0 else 1 if k == 0 else 1/factorial(k))
    return C

def AitkenMatrixSkew(sk: SkewPartition):
    """
    sk = L / M skew partition, returns Aitken's matrix
    (can use (L/M).jacobi_trulli().transpose() for something similar)
    """
    L, M = sk[0], sk[1]
    if M == L:
        return(1)
    elif M < L:
        n1 = len(L)
        n2 = len(M)
        n = max(n1,n2)
        N = add([L.get_part(i) -M.get_part(i) for i in range(n)])
        NF = factorial(N)
        B = matrix(QQ,n,n, lambda i,j: L.get_part(i) -M.get_part(j) -i + j)
        C = B.apply_map(lambda k: 0 if k <0 else 1 if k == 0 else 1/factorial(k))
        Cfalse = B.apply_map(lambda k: 0 if k <0 else 1 if k == 0 else 1/k)
        Cdet = C.determinant()
        return(C)
    else:
        return(0)

#### Convenience functions, does not depend on anything else ####

def partition_from_cells(C):
    """
    Converts a list of cells to a partition.
    Converse to partition.cells()
    """
    CS = sorted(C)
    L = [0 for _ in CS]
    for c in CS:
        a, b = c
        if b + 1 > L[a]:
            L[a] = b + 1
    return Partition(L)

def partition_pair(K,L):
    """
    K is a subpartition of L
    Returns Tableaux with elements in K marked with X and the rest with space
    """
    LC = L.cells()
    KC = K.cells()
    U = Tableau([])
    for c in LC:
        if c in KC:
            v = 'X'
        else:
            v = 'O'
        U=U.add_entry(c,v)
    return(U)

####  Decorated Tableau for visualising blocking ideals in partition posets ####
def Tableau_Template_Decorated(L, alpha, beta, colored=False):
    """
    L is a partition, and alpha, beta are two incomparable cells
    Calculate A, the fixed part
    Calculate G, the variable part
    Constructs a Tableau with entries
    F for cells in A(P,alpha), the fixed part
    V for cells in G(P,alpha,beta), the variable part
    a for alpha
    b for beta
    empty for the rest
    """
    ax, ay = alpha[0], alpha[1]
    bx, by = beta[0], beta[1]
    LC = L.cells()
    P = L.cell_poset()
    assert alpha in LC , f'alpha={alpha} not in L={L}'
    assert beta in LC , f'beta={beta} not in L={L}'
    assert not (ax >= bx and ay >= by) , f'alpha={alpha} is >= beta={beta}'
    assert not (ax <= bx and ay <= by) , f'alpha={alpha} is <= beta={beta}'
    AP = fixed_part(P,alpha)
    GP = variable_part(P,alpha,beta)
    U = Tableau([])
    if colored:
        FixedString = r'*(yellow) F'
        VariableString = r'*(gray) V'
        AlphaString = r'*(red) 1'
        BetaString = r'*(green) 2'
        RemainderString = r'*(cyan) o'
    else:
        FixedString = r'F'
        VariableString = r'V'
        AlphaString = r'1'
        BetaString = r'2'
        RemainderString = r'o'
    for c in LC:
        if c in AP:
            v = FixedString
        elif c in GP:
            v = VariableString
        elif (c == alpha):
            v = AlphaString
        elif (c == beta):
            v = BetaString
        else:
            v = RemainderString
        U=U.add_entry(c,v)
    return(U)

####  Blocking ideals in partition posets ####
# \(\lambda\) partition
# \(P_\lambda\) partition poset, lambda.cell_poset() in SageMath parlance
# \(alpha\), \(beta\) incomparable cells in the partition poset
# Note that SageMath uses zero-indexing but we prefer one-indexing,
# hence the conversion function up_one
# Blocking ideals are represented as subpartitions of \(\lambda\)
# Linear extensions of \(P_\lambda\) correspond to
# Standard Young Tableau on \(\lambda\)


def fixed_part_partitions(lam: Partition, alpha) -> Partition:
    """
    P = P(lam), returns A_P(alpha) as subpartition of lam
    """
    P = lam.cell_poset()
    Ap = fixed_part(P, alpha)
    return partition_from_cells(Ap)

def fixed_part_partitions_selfcontained(lam: Partition, alpha) -> Partition:
    """
    returns  fixed part as subpartition of lam, no dependency on generic routines
    """
    a = alpha
    L = [c for c in lam.cells() if ((c[0] <= a[0]) and c[1] <= a[1] and c !=a) ]
    return partition_from_cells(L)


def complete_ideal_partitions(lam, alpha, beta) -> Partition:
    """
    P = P(lam), returns D_P(alpha,beta) as subpartition of lam
    """
    P = lam.cell_poset()
    Dp = complete_ideal(P, alpha, beta)
    return partition_from_cells(Dp)

def complete_ideal_partitions_selfcontained(lam: Partition, alpha, beta) -> Partition:
    """
    returns  complete ideal as subpartition of lam, no dependency on generic routines
    """
    a, b = alpha, beta
    L = [ c for c in lam.cells() if not ((c[0] >= a[0] and c[1] >= a[1]) or (c[0] >= b[0] and c[1] >= b[1])) ]
    return partition_from_cells(L)



def blocking_partitions(lam, alpha, beta) -> list:
    """
    Return list of blocking ideals in partition poset.
    Blocking ideals are represented as partitions
    """
    P = lam.cell_poset()
    Bp = blocking_ideals_from_variable_part(P, alpha, beta)
    return [partition_from_cells(_) for _ in Bp]

def blocking_alpha_extend(alpha,Tt):
    return Tt.add_cell(alpha[0])

def blocking_alpha_skew_continuation(lam,alpha,Tt):
    return lam / blocking_alpha_extend(alpha,Tt)

def blocking_expansion_partitions(lam, alpha, beta) -> list:
    TL = blocking_partitions(lam, alpha, beta)
    return [(Tt,blocking_alpha_skew_continuation(lam,alpha,Tt)) for Tt in TL]

def skew_shift_left_if_possible(sk):
    lam = sk[0]
    mu = sk[1]
    laml = lam.length()
    mul = mu.length()
    if laml == mul:
        r = mu[mul -1]
        lam2 = Partition([lam[k] - r for k in range(laml)])
        mu2 = Partition([mu[k] - r for k in range(mul)])
        return lam2 / mu2
    else:
        return sk

reduce_skew = skew_shift_left_if_possible

def blocking_expansion_reduced(TLL: list) -> list:
    return [(_[0], skew_shift_left_if_possible(_[1])) for _ in TLL]


def blocking_expansion_print(TLL: list) -> str:
    return ('  +  ').join(
        [f'f^{{{T[0]._repr_()}}}f^{{{T[1]._repr_()}}}' for T in TLL])

def blocking_expansion_values(TLL: list) -> list:
    NL = [(p_syt(T[0]),sp_syt(T[1])) for T in TLL]
    return NL

def blocking_expansion_eval(TLL: list) -> int:
    NL = [p_syt(T[0])*sp_syt(T[1]) for T in TLL]
    return add(NL)

#### Routines for experimenting with, and printing, blocking expansions ####
def up_one(alpha):
    return tuple([_ + 1 for _ in alpha])

def blocking_show(lam, alpha, beta, colored = False):
    res = {}
    res['lambda'] = lam
    res['alpha'] = up_one(alpha)
    res['beta'] = up_one(beta)
    res['flambda'] = p_syt(lam)
    # alpha before beta
    res['tableau_ab'] = Tableau_Template_Decorated(lam, alpha, beta, colored=colored)
    res['fixed_part_ab'] = fixed_part_partitions(lam, alpha)
    res['complete_ideal_ab'] = complete_ideal_partitions(lam, alpha,beta)
    res['blocking_partitions_ab'] = blocking_partitions(lam, alpha, beta)
    res['blocking_expansion_ab'] = blocking_expansion_partitions(lam,alpha,beta)
    res['blocking_expansion_ab_reduced'] = blocking_expansion_reduced(res['blocking_expansion_ab'])
    res['blocking_expansion_ab_string'] =  blocking_expansion_print(res['blocking_expansion_ab'])
    res['blocking_expansion_ab_reduced_string'] =  blocking_expansion_print(res['blocking_expansion_ab_reduced'])
    res['blocking_expansion_ab_values'] =  blocking_expansion_values(res['blocking_expansion_ab'])
    res['blocking_expansion_ab_reduced_values'] = blocking_expansion_values(res['blocking_expansion_ab_reduced'])
    res['blocking_expansion_ab_count'] =  blocking_expansion_eval(res['blocking_expansion_ab'])
    return res

def blocking_numsyt_alpha_before_beta(lam: Partition, alpha,beta):
    '''
    Number of SYT on lam that places alpha before beta. Uses blocking ideals.
    '''
    L = blocking_expansion_partitions(lam, alpha, beta)
    return blocking_expansion_eval(L)

def numsyt_alpha_before_beta(lam: Partition, alpha, beta):
    '''
    Number of SYT on lam that places alpha before beta. Uses brute force.
    '''
    TL = StandardTableaux(lam)
    TLab = [q for q in TL if q.entry(alpha) < q.entry(beta)]
    return len(TLab)

def sorting_probability_partitions(lam: Partition, alpha, beta):
    '''
    Probability that a random linear extension sorts alpha before beta
    '''
    return blocking_numsyt_alpha_before_beta(lam, alpha, beta) / p_syt(lam)

def sorting_probability_partitions_from_definition(lam: Partition, alpha, beta):
    '''
    Probability that a random linear extension sorts alpha before beta
    '''
    return numsyt_alpha_before_beta(lam, alpha, beta) / p_syt(lam)


==> anc/excited-diagrams.sage <==
def _excited_initial_S(sk):
   """
   sk: skew partition lam / mu
   returns the set of cells in mu
   """
   mu = sk[1]
   return mu.cells()

def _excited_move_if_possible(c, S, lam):
   """
   lam : partition
   S : subset of cells of lam, an excited diagram
   c : a cell in S
   if c can be moved to c + (1,1), return new excited diagram
   """
   L = lam.cells()
   LMS = [c for c in L if not c in S]
   # print(f'L:{L} LMS:{LMS}')
   pn = (c[0] + 1, c[1])
   pp = (c[0] + 1, c[1] + 1)
   np = (c[0], c[1] + 1)
   if (pn in LMS) and (pp in LMS) and (np in LMS):
      SN = copy(S)
      SN.remove(c)
      SN.append(pp)
      return SN
   else:
      return false

def _excited_move_all(S, lam):
   """
   lam : partition
   S : subset of cells of lam, an excited diagram
   return all possible excited diagrams obtained from S
   """
   Snew = []
   for c in S:
      exd = _excited_move_if_possible(c,S,lam)
      if exd and exd not in Snew:
         Snew.append(exd)
   return Snew

def _excited_new_diagrams(LS, lam):
   """
   lam : partition
   LS : list of excited diagram
   return all possible excited diagrams obtained from S in LS
   """
   ND = []
   for S in LS:
      newfromS = _excited_move_all(S, lam)
      for exd in newfromS:
         if exd != {} and exd not in ND:
            ND.append(exd)
   return ND

def _excited_diagrams_filtered(sk):
   """
   sk: skew partition lam / mu
   returns all excited diagrams in layers how they appeared
   """
   lam, mu = sk[0], sk[1]
   startmu = mu.cells()
   EXC = {}
   EXC[0] = [startmu]
   j = 0
   while len(EXC[j]) > 0:
      EXC[j+1] = _excited_new_diagrams(EXC[j],lam)
      j = j+1
   return EXC

def excited_diagrams(sk):
   """
   sk: skew partition lam / mu
   returns all excited diagrams
   """
   EX = _excited_diagrams_filtered(sk)
   L = []
   for j in EX.keys():
      L = L + EX[j]
   return L

def excited_diagram_pos(S, lam):
   """
   lam: partition
   S: excited diagram
   Displays the  cells in excited diagram
   """
   T = Tableau([])
   LC = lam.cells()
   for c in LC:
      if c not in S:
         T = T.add_entry(c,'o')
      else:
         T = T.add_entry(c,'X')
   return T


def excited_diagram_hl(S, lam):
   """
   lam: partition
   S: excited diagram
   Displays the hook-lengths in the partition lambda,
   but only for cells not in excited diagram
   """
   T = Tableau(lam.hook_lengths())
   LC = lam.cells()
   for c in LC:
      if c in S:
         T = T.add_entry(c,'X')
      else:
         T = T.add_entry(c,str(T.entry(c)))
   return T

def excited_diagram_hl_inv(S, lam):
   """
   lam: partition
   S: excited diagram
   Displays the hook-lengths in the partition lambda,
   but only for cells in excited diagram
   """
   T = Tableau(lam.hook_lengths())
   LC = lam.cells()
   for c in LC:
      if c not in S:
         T = T.add_entry(c,'o')
      else:
         T = T.add_entry(c,str(T.entry(c)))
   return T


==> anc/poset_prob_partition.org <==
#+title: Poset probability in two-row partition posets
#+author: Albin Jaldevik
#+author: Jan Snellman


#+subject: posets, linear extensions, poset probability, partitions, Young diagrams, tableaux

#+date: <2026-05-06 Wed>



#+OPTIONS: toc:nil H:9 num:9 tags:nil email:nil author:nil date:t
#+PROPERTY: header-args:sage  :session *mysage* :exports results  :noweb yes
#+PROPERTY: HEADER-ARGS+ :eval never-export
#+STARTUP:  content noinlineimages num hidedrawers hideblocks

# #+select_tags: export code important abstract introduction section bibliography appendix
#+exclude_tags: noexport codesource codetesting


:sagemath-init:
#+name: sage-conda
#+begin_src elisp :session :exports none :results silent
(conda-env-activate "sage")
#+end_src

#+name: sage-startup
#+begin_src sage :exports none :results silent
import sympy
def symplify(expression):
    return sympy.simplify(sympy.sympify(expression))._sage_()

load("code/blocking-generic.sage")
load("code/blocking-partitions.sage")
load("code/excited-diagrams.sage")
_blocking_setup_output()
#+end_src
:end:

#+begin_src sage
load("code/blocking-generic.sage")
load("code/blocking-partitions.sage")
#+end_src

#+RESULTS:

:LATEXSETTINGS:
#+latex_compiler: lualatex

#+LATEX_CLASS: koma-article
#+LATEX_CLASS_OPTIONS: [10pt, a4paper, abstract=yes]

#+LATEX_HEADER: \usepackage{hyperref}
#+LATEX_HEADER: \usepackage{amsmath}
#+LATEX_HEADER: \usepackage{amsthm}
#+LATEX_HEADER: \usepackage{amssymb}
#+LATEX_HEADER: \usepackage{mathbbol}
#+LATEX_HEADER: \usepackage[inkscapelatex=false]{svg}
#+LATEX_HEADER: \usepackage{graphicx}
#+LATEX_HEADER: \usepackage{float}
#+LATEX_HEADER: \usepackage{tikz}
#+LATEX_HEADER: \usetikzlibrary{arrows}
#+LATEX_HEADER: \usepackage{textcomp}
#+LATEX_HEADER: \usepackage{wrapfig}

#+LATEX_HEADER: \usepackage{xcolor}
#+LATEX_HEADER: \usepackage{ytableau}
#+LATEX_HEADER: \usepackage{tabularx}
#+LATEX_HEADER: \usepackage{geometry}
#+LATEX_HEADER: \usepackage{changepage}


#+LATEX_HEADER: \newcommand{\set}[1]{\left\{{#1}\right\}}
#+LATEX_HEADER: \newcommand\setsuchas[2]{\left\{\,{#1}\,\vrule\,{#2}\,\right\}}
#+LATEX_HEADER: \newcommand{\Nat}{{\mathbb{N}}}
#+LATEX_HEADER: \newcommand{\vek}[1]{\overline{\mathbf{#1}}}
#+LATEX_HEADER: \newcommand{\QQ}{\mathbb{Q}}
#+LATEX_HEADER: \newcommand{\CC}{\mathbb{C}}
#+LATEX_HEADER: \newcommand{\ZZ}{\mathbb{Z}}
#+LATEX_HEADER: \newcommand{\NN}{\mathbb{N}}
#+LATEX_HEADER: \newcommand{\Pos}{{\mathbb{P}}}
#+LATEX_HEADER: \newcommand{\Reals}{\mathbf{R}}
#+LATEX_HEADER: \newcommand{\RR}{\mathbb{R}}

#+LATEX_HEADER: \newcommand{\lenpart}[1]{\mathrm{length}(#1)}
#+LATEX_HEADER: \newcommand{\linext}[1]{\mathcal{L}_{#1}}
#+LATEX_HEADER: \newcommand{\pprob}[1]{\mathbf{Prob}_{#1}}
#+LATEX_HEADER: \newcommand{\CP}[2][n]{C_{#2} \times C_{#1}}
#+LATEX_HEADER: \newcommand{\precdot}{\prec\mathrel{\mkern-5mu}\mathrel{\cdot}}
#+LATEX_HEADER: \newcommand{\cby}{\precdot}
#+LATEX_HEADER: \newcommand{\nchain}[1][n]{(\set{1,2,\dots,#1}, \le)}
#+LATEX_HEADER: \newcommand{\Prob}{\mathbb{P}}

#+LATEX_HEADER: \newcommand{\pof}{V}
#+LATEX_HEADER: \newcommand{\poi}{\Lambda}
#+LATEX_HEADER: \newcommand{\oiof}{\subseteq_I}
#+LATEX_HEADER: \newcommand{\blocking}[3]{\mathcal{BI}_{#1}(#2 < #3)}
#+LATEX_HEADER: \newcommand{\abchain}[3]{\mathcal{CH}_{#1}(#2 < #3)}
#+LATEX_HEADER: \newcommand{\lar}{\tilde{\lambda}}
#+LATEX_HEADER: \newcommand{\lamu}{\lambda / \mu}
#+LATEX_HEADER: \newcommand{\lamur}{\tilde{\lambda} / \tilde{\mu} }
#+LATEX_HEADER: \newcommand{\fla}{f^{\lambda}}
#+LATEX_HEADER: \newcommand{\flamu}{f^{\lambda / \mu}}
#+LATEX_HEADER: \newcommand{\flar}{f^{\tilde{\lambda}}}
#+LATEX_HEADER: \newcommand{\flamur}{f^{\tilde{\lambda} / \tilde{\mu}}}
#+LATEX_HEADER: \newcommand{\Young}{\mathcal{Y}}
#+LATEX_HEADER: \newcommand{\antichain}[2]{#1 \parallel #2}

#+LATEX_HEADER: \theoremstyle{plain}
#+LATEX_HEADER: \newtheorem{theorem}{Theorem}[section]
#+LATEX_HEADER: \newtheorem{lemma}[theorem]{Lemma}
#+LATEX_HEADER: \newtheorem{corollary}[theorem]{Corollary}
#+LATEX_HEADER: \newtheorem{conjecture}[theorem]{Conjecture}
#+LATEX_HEADER: \newtheorem{claim}[theorem]{Claim}
#+LATEX_HEADER: \newtheorem{proposition}[theorem]{Proposition}

#+LATEX_HEADER: \theoremstyle{definition}
#+LATEX_HEADER: \newtheorem{definition}[theorem]{Definition}
#+LATEX_HEADER: \theoremstyle{remark}

#+LATEX_HEADER: \newtheorem{remark}[theorem]{Remark}
#+LATEX_HEADER: \newtheorem{mexample}[theorem]{Example}
#+LATEX_HEADER: \newtheorem{implementation}[theorem]{Implementation}


#+LATEX_HEADER_EXTRA: \setcounter{secnumdepth}{7}
#+LATEX_HEADER_EXTRA: \ytableausetup{smalltableaux}

#+LATEX_HEADER_EXTRA: \author{Albin Jaldevik\thanks{albin.jaldevik@gmail.com}
#+LATEX_HEADER_EXTRA: \and
#+LATEX_HEADER_EXTRA: Jan Snellman\thanks{Department of Mathematics, Linköping University, 58183 Linköping, Sweden;
#+LATEX_HEADER_EXTRA: jan.snellman@liu.se. Corresponding author.}}
:END:



#+begin_abstract
We find explicit formulae for poset probabilities \(\Prob(P_\lambda; \alpha < \beta)\)
in partition posets (cell posets) \(P_{\lambda}\) when \(\lambda=(\lambda_{1},\lambda_{2})\) is a two-row partition.
These probabilities are given as rational expressions in \(f^{\sigma / \tau}\), where
\(\tau \subseteq \sigma \subseteq \lambda\).
We then use well-known formulae, such as the hook-length formula for \(\fla\),
the number of standard Young tableaux on a partition \(\lambda\),
and the corresponding determinantal formula by Jacobi-Trudi-Aitken for \(\flamu\),
the number of standard Young tableaux on a skew partition \(\lamu\),
to make the aforementioned expressions explicit.

We also calculate the limit probabilities of \(\Prob(P_\lambda; \alpha < \beta)\)
when the elements \(\alpha,\beta\) are fixed cells,
but the arm-lengths of \(\lambda=(\lambda_{1},\lambda_{2})\) tend to infinity with bounded difference \(\lambda_{1} - \lambda_{2}\).
#+end_abstract





* Introduction :introduction:

** Poset elementa
We will use \(\subset\) for strict inclusion, and \(\subseteq\) for non-strict inclusion.
For a poset \(P = (P, \le)\) we similarly use \(<\) for the *strict part*, i.e.,
\(x < y\) iff \(x \le y\) and \(x \neq y\). The *reverse relation* is \(y \ge x \iff x \le y\).

A subset \(U \subseteq P\) is an *order ideal* if \(u \in U,  v \in P,  v \le u\)
implies that \(v \in U\).
We write \(U \oiof P\)  to indicate that \(U\) is an order ideal of \(P\).
For \(x \in P\), the subset \(\poi_{P}(x) = \{y \in P \mid y \le x\}\)
is the principal (closed) order ideal of \(x\).
Dually, a subset \(V \subseteq P\) is an *order filter* if \(v \in V, w \in P, v \le w\)
implies that \(w \in V\), and \(\pof_{P}(x) = \{y \in P \mid y \ge x\}\)
is the principal (closed) order filter of \(x\).

The poset \(P\) is a *lattice* if every two-element subset \(\set{a,b} \subset P\)
has a least upper bound \(a \vee b\) and an greatest lower bound \(a \wedge b\). A lattice
is *distributive* if the identities
#+name: eq-distributive
\begin{equation}
  \begin{split}
    a \wedge (b \vee c) & = (a \wedge b) \vee (a \wedge c) \\
    a \vee (b \wedge c) & = (a \vee b) \wedge (a \vee c) 
  \end{split}
\end{equation}
hold for all \(a,b,c \in P\).

A subset \(C \subseteq P\) is a *chain* if \(c,d \in C\) implies that
\(c \le d\) or \(d \le c\). A chain is *saturated* (or *maximal*) if
adding any element from \(P \setminus C\) makes it no longer a chain.
If the subset \(P \subseteq P\) is a chain, then we say that the poset \(P\) is a chain.

If \((Q,\le_{Q})\) is another poset, then the *product* \(P \times Q\) has the Cartesian product
as its underlying set, and order relation
\[
(a,b) \preceq (c,d) \quad  \iff \quad a \le  c \text{ and } b \le_{Q} d.
\]
A product of chains is called a *chain product*.


The poset \((\NN, \le)\), with \(\le\) the standard ordering, is a chain, denoted by \(C_\infty\).
For a positive integer \(n\), the subset \([n] = \set{1,2,\dots,n} \subset \NN\) is a chain (regarded as a subposet
of \(C_\infty\)), which we denote by \(C_{n}\).


Now suppose that \(P\) is finite, with \(|P| = n\).
By \(\ell(P)\) we mean the number of saturated chains in \(P\).
Denote by \(\linext{P}\) the set of *linear extensions* (or *total extensions*) of \(P\), that is, the set
of all  bijections
\begin{equation}
\phi: C_{n} \to P
\end{equation}
with order-preserving inverse;
this corresponds to a sequence
#+name: eqn-linext-chain
\begin{equation}
   \phi(1) , \phi(2) , \cdots , \phi(n), \qquad
i < j \implies  (\phi(i) \not > \phi(j)).
\end{equation}
Denote by \(e(P) = \lvert \linext{P} \rvert\) the cardinality of this set, and,
for \(\alpha,\beta \in P\),
denote by \(\linext{P}(\alpha < \beta)\) the subset consisting
of those linear extensions that place \(\alpha\) before \(\beta\);
such  an extension may be represented as
#+name: eqn-linext-chain-ab
\begin{equation}
   \phi(1) ,\, \phi(2) ,\, \cdots ,\, \phi(k) = \alpha   ,\, \phi(k+1) , \,  \cdots , \, \phi(\ell) = \beta ,\, \phi(\ell + 1) ,\, \cdots , \, \phi(n).
\end{equation}
Denote by \(e(P;\alpha < \beta) = \lvert \linext{P}(\alpha < \beta) \rvert\) the number of such linear extensions.


** Poset probability
We define the *probability*  of \(\alpha\) preceding \(\beta\) as
\begin{equation}
  \Prob(P; \alpha < \beta) =
  \frac{e(P;\alpha < \beta)}{e(P)}.
\end{equation}
If \(\alpha < \beta\) then \(\Prob(P; \alpha < \beta) = 1\), and if \(\alpha \ge \beta\) then \(\Prob(P; \alpha < \beta) = 0\).
The nontrivial case is when \(\alpha,\beta \in P\) are incomparable (written \(x \parallel y\));
then there is at least one linear extension of \(P\) placing \(\alpha\) before \(\beta\),
and at least one placing \(\alpha\) after \(\beta\). In other words,
\(0 < \Prob(P; \alpha < \beta) < 1\) if and only if \(\alpha \parallel \beta\).




We want to find \(\linext{P}(\alpha < \beta)\) and  its cardinality.
One approach, used e.g. by Sagan and Olson [cite:@olson20181],  is to
make use of the following fact:

#+begin_lemma
Denote by \(P(\alpha < \beta)\) the poset obtained by adding \((\alpha,\beta)\) as a
relation to (the graph of) \(P\), as well as all transitive consequences.
Then \(\linext{P}(\alpha < \beta)\)  and \(\linext{P(\alpha < \beta)}\) are in
bijective correspondence, hence \(e(P; \alpha < \beta) = e(P(\alpha < \beta))\).
#+end_lemma
If the poset \(P(\alpha < \beta)\) is easy to construct and analyse, then this is a powerful method. For instance, in Figure \ref{fig-addrel},
those linear extensions of the poset to the left,
that place \((2,1)\) before \((1,2)\),
corresponds to all linear extensions of the poset to the right.

#+begin_src sage :results latex
lam = Partition([4,2,1])
P1 = lam.cell_poset()
P2 = Poset([list(P1), P1.cover_relations() + [[(1,0),(0,1)]]])

elmla1 = {_:(_[0]+1,_[1]+1) for _ in P1.list()}
elmla2 = {_:(_[0]+1,_[1]+1) for _ in P2.list()}
Q1 = Poset(P1,elmla1)
Q2 = Poset(P2,elmla1)
LatexExpr(r'\begin{figure}[htb]')
LatexExpr(r'\tiny{')
LatexExpr(r'\begin{center}')
LatexExpr(r'\begin{tabular}{cc}')
latex(Q1)
LatexExpr(r' & ')
latex(Q2)
LatexExpr(r'\end{tabular}')
LatexExpr(r'\end{center}')
LatexExpr(r'}')
LatexExpr(r'\caption{Adding a relation to a poset forces linear extensions}')
LatexExpr(r'\label{fig-addrel}')
LatexExpr(r'\end{figure}')

#+end_src

#+RESULTS:
#+begin_export latex
\begin{figure}[htb]
\tiny{
\begin{center}
\begin{tabular}{cc}
\begin{tikzpicture}[>=latex,line join=bevel,]
%%
\node (node_0) at (60.39bp,8.3018bp) [draw,draw=none] {$\left(1, 1\right)$};
  \node (node_1) at (37.39bp,60.906bp) [draw,draw=none] {$\left(1, 2\right)$};
  \node (node_4) at (84.39bp,60.906bp) [draw,draw=none] {$\left(2, 1\right)$};
  \node (node_2) at (14.39bp,113.51bp) [draw,draw=none] {$\left(1, 3\right)$};
  \node (node_5) at (61.39bp,113.51bp) [draw,draw=none] {$\left(2, 2\right)$};
  \node (node_3) at (14.39bp,166.11bp) [draw,draw=none] {$\left(1, 4\right)$};
  \node (node_6) at (108.39bp,113.51bp) [draw,draw=none] {$\left(3, 1\right)$};
  \draw [black,->] (node_0) ..controls (54.102bp,23.136bp) and (49.301bp,33.7bp)  .. (node_1);
  \draw [black,->] (node_0) ..controls (66.951bp,23.136bp) and (71.962bp,33.7bp)  .. (node_4);
  \draw [black,->] (node_1) ..controls (31.102bp,75.74bp) and (26.301bp,86.304bp)  .. (node_2);
  \draw [black,->] (node_1) ..controls (43.951bp,75.74bp) and (48.962bp,86.304bp)  .. (node_5);
  \draw [black,->] (node_2) ..controls (14.39bp,128.04bp) and (14.39bp,137.98bp)  .. (node_3);
  \draw [black,->] (node_4) ..controls (78.102bp,75.74bp) and (73.301bp,86.304bp)  .. (node_5);
  \draw [black,->] (node_4) ..controls (90.951bp,75.74bp) and (95.962bp,86.304bp)  .. (node_6);
%
\end{tikzpicture}
 & 
\begin{tikzpicture}[>=latex,line join=bevel,]
%%
\node (node_0) at (60.39bp,8.3018bp) [draw,draw=none] {$\left(1, 1\right)$};
  \node (node_1) at (60.39bp,60.906bp) [draw,draw=none] {$\left(2, 1\right)$};
  \node (node_2) at (37.39bp,113.51bp) [draw,draw=none] {$\left(1, 2\right)$};
  \node (node_6) at (84.39bp,113.51bp) [draw,draw=none] {$\left(3, 1\right)$};
  \node (node_3) at (14.39bp,166.11bp) [draw,draw=none] {$\left(1, 3\right)$};
  \node (node_5) at (61.39bp,166.11bp) [draw,draw=none] {$\left(2, 2\right)$};
  \node (node_4) at (14.39bp,218.72bp) [draw,draw=none] {$\left(1, 4\right)$};
  \draw [black,->] (node_0) ..controls (60.39bp,22.834bp) and (60.39bp,32.769bp)  .. (node_1);
  \draw [black,->] (node_1) ..controls (54.102bp,75.74bp) and (49.301bp,86.304bp)  .. (node_2);
  \draw [black,->] (node_1) ..controls (66.951bp,75.74bp) and (71.962bp,86.304bp)  .. (node_6);
  \draw [black,->] (node_2) ..controls (31.102bp,128.34bp) and (26.301bp,138.91bp)  .. (node_3);
  \draw [black,->] (node_2) ..controls (43.951bp,128.34bp) and (48.962bp,138.91bp)  .. (node_5);
  \draw [black,->] (node_3) ..controls (14.39bp,180.64bp) and (14.39bp,190.58bp)  .. (node_4);
%
\end{tikzpicture}
\end{tabular}
\end{center}
}
\caption{Adding a relation to a poset forces linear extensions}
\label{fig-addrel}
\end{figure}
#+end_export


Another way of calculating \(e(P; \alpha < \beta)\) is implicit in [cite:@kangasCountingLinearExtensions]; similar ideas
are used in [cite:@deloofExploitingLatticeIdeals2006] and in [cite:@peczarskiNewResultsMinimumComparison2004a].

#+begin_remark
When writing the first version of this manuscript,
we were unaware of these references, and re-discovered this method,
generalising from more specialised lattice-path techniques.
#+end_remark


Let \(D,U\) be a set partition of \(P \setminus \set{\alpha}\),
such that \(D\) is an order ideal containing \(\poi_{P}(\alpha) \setminus \set{\alpha}\),
\(U\) is an order filter containing \(\pof_{P}(\alpha) \setminus \set{\alpha}\) and \(\beta\).
Then a linear extension of \(D\) and a linear extension of \(U\)
can be spliced together to produce a linear extension of \(P\) placing \(\alpha\) before \(\beta\). Furthermore, all linear extension of \(P\) placing \(\alpha\) before \(\beta\)
are obtained in this way, so
#+name: eq:admissible-partition
\begin{equation}\tag{AP}
e(P; \alpha < \beta) = \sum_{{(D,U)}} e(D)\cdot e(U),
\end{equation}
the sum taken over all admissible partitions. This method is especially useful when \(e(D)\) and \(e(U)\) are easily calculable. We will apply it to *partition posets*, for which there are a plethora of useful formulas for \(e(D)\) and \(e(U)\).

** Partition posets
A partition \(\lambda\) is a finite, weakly decreasing sequence of
positive integers (called *parts*)
\begin{equation}
\lambda=(\lambda_{1},\lambda_{2},\dots,\lambda_{d}), \qquad \lambda_{1} \ge \lambda_{2} \ge \cdots \ge \lambda_{d} >0.
\end{equation}
The integer \(d=\lenpart{\lambda}\) is the *length*  of \(\lambda\), and
the *weight* of \(\lambda\) is \(|\lambda| = \lambda_{1} + \lambda_{2} + \cdots + \lambda_{d}\).
We write \(\lambda \vdash n\) and say that \(\lambda\) is a partition of \(n\).

The (Ferrers, or Young) *diagram* of \(\lambda\) is the set of coordinates, or boxes, or cells,
\begin{equation}
  \{(i,j) \mid 1 \le i \le d, \, 1 \le j \le \lambda_{i}\} \subset [d] \times [\lambda_{1}].
\end{equation}  
In *British notation* the diagram of \(\lambda\) is displayed as follows:
the cell \((i,j)\) sits in row \(i\), column \(j\), with the rows extending downwards.
By flipping the Ferrers diagram along its main diagonal,
one obtains the *conjugate partition*
\begin{equation}
    \label{eq:conjugate}
    \lambda'= (\lambda_{1}', \dots, \lambda_{s}'),
    \quad \lambda_{j}' = \max(\{i \mid \lambda_{i} \ge j\}). 
\end{equation}


Conjugation is an involution on the set of all partitions of \(n\).
As an example,
\[
\lambda = (4,2,1) =  \ydiagram{4,2,1}, \qquad \lambda' = (3,2,1,1) = \ydiagram{3,2,1,1}.
\]




The cells of \(\lambda\) form a subset of the elements of \(C_{d} \times C_{\lambda_{1}}\),
the Cartesian product of two chains. The induced sub-poset is denoted \(P_{\lambda}\) and
is called the *partition poset*, or *cell poset*, of \(\lambda\). The Hasse diagram of
\(P_{{(4,2,1)}}\) is shown in Figure \ref{fig:p421}.


#+name: fig-p421
#+begin_src sage :results latex
lam = Partition([4,2,1])
P = lam.cell_poset()
elm_la = {_:(_[0]+1,_[1]+1) for _ in P.list()}
Q = Poset(P,elm_la)
LatexExpr(r'\begin{figure}[htb]')
LatexExpr(r'\tiny{')
LatexExpr(r'\begin{center}')
latex(Q)
LatexExpr(r'\end{center}')
LatexExpr(r'}')
LatexExpr(r'\caption{The Hasse diagram of the partition poset on \(\lambda=(4,2,1)\)}')
LatexExpr(r'\label{fig:p421}')
LatexExpr(r'\end{figure}')
#+end_src


#+RESULTS: fig-p421
#+begin_export latex
\begin{figure}[htb]
\tiny{
\begin{center}
\begin{tikzpicture}[>=latex,line join=bevel,]
%%
\node (node_0) at (60.39bp,8.3018bp) [draw,draw=none] {$\left(1, 1\right)$};
  \node (node_1) at (37.39bp,60.906bp) [draw,draw=none] {$\left(1, 2\right)$};
  \node (node_4) at (84.39bp,60.906bp) [draw,draw=none] {$\left(2, 1\right)$};
  \node (node_2) at (14.39bp,113.51bp) [draw,draw=none] {$\left(1, 3\right)$};
  \node (node_5) at (61.39bp,113.51bp) [draw,draw=none] {$\left(2, 2\right)$};
  \node (node_3) at (14.39bp,166.11bp) [draw,draw=none] {$\left(1, 4\right)$};
  \node (node_6) at (108.39bp,113.51bp) [draw,draw=none] {$\left(3, 1\right)$};
  \draw [black,->] (node_0) ..controls (54.102bp,23.136bp) and (49.301bp,33.7bp)  .. (node_1);
  \draw [black,->] (node_0) ..controls (66.951bp,23.136bp) and (71.962bp,33.7bp)  .. (node_4);
  \draw [black,->] (node_1) ..controls (31.102bp,75.74bp) and (26.301bp,86.304bp)  .. (node_2);
  \draw [black,->] (node_1) ..controls (43.951bp,75.74bp) and (48.962bp,86.304bp)  .. (node_5);
  \draw [black,->] (node_2) ..controls (14.39bp,128.04bp) and (14.39bp,137.98bp)  .. (node_3);
  \draw [black,->] (node_4) ..controls (78.102bp,75.74bp) and (73.301bp,86.304bp)  .. (node_5);
  \draw [black,->] (node_4) ..controls (90.951bp,75.74bp) and (95.962bp,86.304bp)  .. (node_6);
%
\end{tikzpicture}
\end{center}
}
\caption{The Hasse diagram of the partition poset on \(\lambda=(4,2,1)\)}
\label{fig:p421}
\end{figure}
#+end_export

When \(\mu, \lambda\) are partitions, we say that \(\mu\) is a *subpartition* of \(\lambda\),
written \(\mu \subseteq \lambda\), if \(\mu_{i} \le \lambda_{i}\)  for all \(i\); this occurs precisely when
\(P_\mu \oiof P_\lambda\). The *skewpartition* \(\lambda / \mu\) is the ordered pair \((\lambda,\mu)\);
its partition poset \(P_{\lambda/\mu}\) is the subposet of \(P_\lambda\) consisting of those cells of
\(P_\lambda\) that do not belong to \(P_\mu\).

** Linear extensions of partition posets
A linear extension \(\sigma: C_{n} \to P_\lambda\) of \(P_\lambda\) correspond to a
a saturated chain of subpartitions of \(\lambda\). This can be depicted as a
*Standard Young Tableaux* (SYT) on \(\lambda\), where the cell \((i,j)\) is labeled with \(\sigma^{-1}(i,j)\).

Furthermore, if \(\alpha\) and \(\beta\) are two incomparable elements, then
\(\linext{P}(\alpha < \beta)\) corresponds to SYT on \(\lambda\) with smaller value
at position \(\alpha\) than at position \(\beta\).



The so-called /Young's lattice/ \(\Young\),
the first ranks of which are shown in Figure \ref{fig-Younglattice},
consists of all partitions,
partially ordered by inclusion.
Thus a linear extension of \(P_{\lambda}\) correspond (in addition to a SYT on \(\lambda\))
to a saturated chain in \(\Young\) starting
from the unique minimal element \(\emptyset\) and ending at \(\lambda\).

#+name: Young-lattice-inline
#+attr_org: :width 500
#+attr_latex: :width 0.4\textwidth
#+begin_src sage :exports none :results output graphics file  :file "./img/Young.png"
Posets.YoungsLattice(5).plot()
#+end_src

#+RESULTS: Young-lattice-inline
[[file:./img/Young.png]]





#+name: Young-lattice
#+begin_src sage :exports results :results latex
LatexExpr(r'\begin{figure}[htb]')
LatexExpr(r'\begin{center}')
LatexExpr(r'\resizebox{!}{5cm}{%')
latex(Posets.YoungsLattice(4))
LatexExpr(r'}')
LatexExpr(r'\end{center}')
LatexExpr(r'\caption{The first ranks of the Young lattice}')
LatexExpr(r'\label{fig-Younglattice}')
LatexExpr(r'\end{figure}')
#+end_src

#+RESULTS: Young-lattice
#+begin_export latex
\begin{figure}[htb]
\begin{center}
\resizebox{!}{5cm}{%
\begin{tikzpicture}[>=latex,line join=bevel,]
%%
\node (node_0) at (95.841bp,7.3332bp) [draw,draw=none] {${\emptyset}$};
  \node (node_1) at (95.841bp,59.965bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{1}c}\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\end{array}$}}$};
  \node (node_2) at (75.841bp,120.54bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{1}c}\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\end{array}$}}$};
  \node (node_5) at (116.84bp,120.54bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{2}c}\cline{1-2}\lr{\phantom{x}}&\lr{\phantom{x}}\\\cline{1-2}\end{array}$}}$};
  \node (node_3) at (49.841bp,193.07bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{1}c}\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\end{array}$}}$};
  \node (node_6) at (96.841bp,193.07bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{2}c}\cline{1-2}\lr{\phantom{x}}&\lr{\phantom{x}}\\\cline{1-2}\lr{\phantom{x}}\\\cline{1-1}\end{array}$}}$};
  \node (node_4) at (8.8408bp,277.55bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{1}c}\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\end{array}$}}$};
  \node (node_7) at (49.841bp,277.55bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{2}c}\cline{1-2}\lr{\phantom{x}}&\lr{\phantom{x}}\\\cline{1-2}\lr{\phantom{x}}\\\cline{1-1}\lr{\phantom{x}}\\\cline{1-1}\end{array}$}}$};
  \node (node_9) at (148.84bp,193.07bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{3}c}\cline{1-3}\lr{\phantom{x}}&\lr{\phantom{x}}&\lr{\phantom{x}}\\\cline{1-3}\end{array}$}}$};
  \node (node_8) at (96.841bp,277.55bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{2}c}\cline{1-2}\lr{\phantom{x}}&\lr{\phantom{x}}\\\cline{1-2}\lr{\phantom{x}}&\lr{\phantom{x}}\\\cline{1-2}\end{array}$}}$};
  \node (node_10) at (148.84bp,277.55bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{3}c}\cline{1-3}\lr{\phantom{x}}&\lr{\phantom{x}}&\lr{\phantom{x}}\\\cline{1-3}\lr{\phantom{x}}\\\cline{1-1}\end{array}$}}$};
  \node (node_11) at (211.84bp,277.55bp) [draw,draw=none] {${\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}\raisebox{-.6ex}{$\begin{array}[b]{*{4}c}\cline{1-4}\lr{\phantom{x}}&\lr{\phantom{x}}&\lr{\phantom{x}}&\lr{\phantom{x}}\\\cline{1-4}\end{array}$}}$};
  \draw [black,->] (node_0) ..controls (95.841bp,20.716bp) and (95.841bp,30.515bp)  .. (node_1);
  \draw [black,->] (node_1) ..controls (90.771bp,75.813bp) and (87.401bp,85.683bp)  .. (node_2);
  \draw [black,->] (node_1) ..controls (101.68bp,77.24bp) and (106.26bp,90.026bp)  .. (node_5);
  \draw [black,->] (node_2) ..controls (67.858bp,143.19bp) and (64.424bp,152.51bp)  .. (node_3);
  \draw [black,->] (node_2) ..controls (82.738bp,144.7bp) and (86.218bp,156.39bp)  .. (node_6);
  \draw [black,->] (node_3) ..controls (35.801bp,222.31bp) and (28.831bp,236.33bp)  .. (node_4);
  \draw [black,->] (node_3) ..controls (49.841bp,223.39bp) and (49.841bp,234.75bp)  .. (node_7);
  \draw [black,->] (node_5) ..controls (111.96bp,138.75bp) and (107.63bp,154.03bp)  .. (node_6);
  \draw [black,->] (node_5) ..controls (125.38bp,140.36bp) and (134.12bp,159.62bp)  .. (node_9);
  \draw [black,->] (node_6) ..controls (82.816bp,218.68bp) and (74.276bp,233.67bp)  .. (node_7);
  \draw [black,->] (node_6) ..controls (96.841bp,219.79bp) and (96.841bp,236.85bp)  .. (node_8);
  \draw [black,->] (node_6) ..controls (113.43bp,220.38bp) and (124.9bp,238.58bp)  .. (node_10);
  \draw [black,->] (node_9) ..controls (148.84bp,213.56bp) and (148.84bp,234.35bp)  .. (node_10);
  \draw [black,->] (node_9) ..controls (165.21bp,215.49bp) and (185.28bp,241.77bp)  .. (node_11);
%
\end{tikzpicture}
}
\end{center}
\caption{The first ranks of the Young lattice}
\label{fig-Younglattice}
\end{figure}
#+end_export





# The disjoint partition
# \begin{equation*}
# \linext{P} = \linext{P}(\alpha < \beta) \cup \linext{P}(\beta < \alpha)
# \end{equation*}
# correspond to a disjoint partition of such saturated chains.

#+name: example-SYT
#+begin_mexample
The saturated chain (of partitions)
\begin{equation*}
  \emptyset \subset \ydiagram{1} \subset \ydiagram{2} \subset \ydiagram{3} \subset \ydiagram{3,1} 
\end{equation*}
corresponds to
\begin{equation*}
\begin{ytableau}
  1 & 2 & 3 \\
  4
\end{ytableau},
\end{equation*}
whereas
\begin{equation*}
  \emptyset \subset \ydiagram{1} \subset \ydiagram{1,1} \subset \ydiagram{2,1}  \subset \ydiagram{3,1}
\end{equation*}
corresponds to
\begin{equation*}
\begin{ytableau}
  1 & 3 & 4 \\
  2
\end{ytableau}.
\end{equation*}
#+end_mexample



It is also of interest to study saturated chains in other finite intervals of \(\Young\).
Such chains can be represented as /standard skew tableaux/.
# and correspond to the part
# \(e(P \setminus (T \cup \set{\alpha})) \) of equation ([[eq:e-refine]]).

#+begin_mexample
The saturated chains
\begin{equation*}
\ydiagram{2}  \subset \ydiagram{3} \subset \ydiagram{3,1}  \subset \ydiagram{3,2} \quad \text{ and } \quad
\ydiagram{2}  \subset \ydiagram{2,1} \subset \ydiagram{2,2} \subset \ydiagram{3,2}
\end{equation*}
correspond to
\begin{equation*}
  \begin{ytableau}
    \none & \none &1 \\
    2 & 3
  \end{ytableau}
  \quad \text{ and } \quad
  \begin{ytableau}
    \none & \none & 3 \\
    1 & 2
  \end{ytableau}.
\end{equation*}
#+end_mexample





** Poset probability for partition posets
For a partition poset \(P_{\lambda}\) there are several well-known formulae for counting
\(e(P_{\lambda})\). These methods extend to skew-partitions \(\lambda / \mu\).
To count \(e(P_{\lambda}; \alpha < \beta)\), we use a version of ([[eq:admissible-partition]]),
which now becomes
\begin{equation}
e(P_{\lambda}; \alpha < \beta) =  \sum_{T \in \mathcal{B}} f^{T} f^{\lambda / (T \cup \set{\alpha})}.
\end{equation}
The set \(\mathcal{B}\) of *blocking partitions* can be found using the *decorated tableau*
of \(\lambda\), see Example [[example-lam-small]]. 

In this article, we will calculate exact values for \(\Prob({P_{\lambda}}; \alpha < \beta)\) when \(\lambda=(\lambda_{1},\lambda_{2})\).
We will use this to compute the limit for \(\Prob({P_{\lambda}}; \alpha < \beta)\)
when \(\lambda = (\lambda_{1},\lambda_{2})\) tends to \((\infty,\infty)\) in such a way that \(\lambda_{1} - \lambda_{2}\) remains bounded.
The fact that this limit exists shows that it can be calculated as the limit of
\(\Prob({C_{m} \times C_{2}}; \alpha < \beta)\) as \(m \to \infty\);
the poset \(C_{m} \times C_{2}\) is often called the "Catalan poset".
Sagan and Olson [cite:@olson20181]  proved an exact formula for \(\Prob(P_{\lambda}; \alpha < \beta)\)
when \(\lambda\) is of *rectangular shape*, i.e. \(P_{\lambda} = C_{m} \times C_{n}\), and when \(\alpha=(1,2)\),
\(\beta=(2,1)\).

We note that there is a decently sized body of literature on asymptotic results for  probabilities on partition posets [cite:@Chan-catalan;@chanSortingProbabilityLarge;].


* Blocking ideals - filtering linear extensions :section:
:PROPERTIES:
:ID: blocking_ideals_section
:END:
We now describe in more detail how equation ([[eq:admissible-partition]]) can be used to
find \(\linext{P}(\alpha < \beta)\).  The easy proofs
of results in this section are omitted.

** Blocking ideals and linear extensions
Recall the following results from lattice theory.
#+name: def-JP
#+begin_definition
Let \(P\) be a finite poset, and put
\(J(P) = \{U \subseteq P \, \mid \, U \oiof P\}\).
Order these order ideals by inclusion to turn \(J(P)\)
into a poset.
#+end_definition

#+name:birk-repr
#+attr_latex: :options [Birkhoff's representation theorem]
#+begin_theorem
The poset \(J(P)\) is a distributive lattice. Conversely, any
finite distributive lattice \(L\) is of the form \(L=J(P)\)
for some finite poset \(P\).
#+end_theorem
#+begin_proof
See  [cite:@BirkhoffRepr].
#+end_proof
#+begin_theorem
Let \(P\) be a poset with \(n < \infty\) elements.
Linear extensions in \(\linext{P}\) correspond to saturated chains in \(J(P)\),
by pairing the linear extension \(\phi: C_{n} \to P\) with the saturated chain
\begin{equation}
\emptyset \subset \{\phi(1)\} \subset \{\phi(1),\phi(2)\} \cdots \subset \{\phi(1),\dots,\phi(n)\} = P
\end{equation}
In particular, \(e(P) = \ell(J(P))\).
#+end_theorem
#+begin_proof
See  [cite:@stanley-enum1].
#+end_proof

Now let
\(\sigma \in \linext{P} (\alpha < \beta)\), and represent it by a sequentially ordered list of elements in \(P\),
as in ([[eqn-linext-chain-ab]]).
We want to split this linear extension into two parts; from the beginning up
to \(\alpha\), and then from \(\alpha\) to the end. If we pass to \(J(P)\),
then the linear extension \(\sigma\) correspond to a /saturated chain/  of  order ideals in \(J(P)\)
#+name: eq:JP-chain
\begin{equation}
\emptyset \subset U_{1} \subset \cdots U_{i-1} \subset U_{i} \subset \cdots \subset U_{n} = P
\end{equation}
where \(\alpha, \beta \not \in U_{{i-1}}\), \(\alpha \in U_{i}\). That is
to say, \(\alpha\) is introduced at stage \(i\), and \(\beta\) at a later stage.

The order ideal \(U_{i-1}\) is covered by \(U_{i}\), and is the last
order ideal in the chain that does not contain \(\alpha\). We call it a
/blocking ideal/.

#+name: def-blocking-ideals
#+begin_definition
Let \(\alpha,\beta\) be two incomparable elements in the finite poset \(P\).
The *blocking ideals* \(\blocking{P}{\alpha}{\beta}\) is the set of order ideals of \(P\) without \(\alpha\) and \(\beta\),
and where we can add \(\alpha\) and get a new order ideal:
#+name: eq-block-def
\begin{equation}
\blocking{P}{\alpha}{\beta} \triangleq
\setsuchas{T \in J(P)}{\alpha \notin T,\, \beta \notin T,\, T \cup \set{\alpha} \in J(P)}.
\end{equation}
#+end_definition

Comparing this with equation ([[eq:admissible-partition]]),
the blocking ideal \(T\) corresponds to \(D\),
and \(U\) to  \(P \setminus (D \cup \set{\alpha})\).
Hence, these blocking ideals enable us to describe \(\linext{P}(\alpha < b)\).


#+name: def-abchains
#+begin_definition
When \(P\) is a finite poset and \(\alpha,\beta\) are two incomparable elements in \(P\),
the set of saturated chains in \(J(P)\) which add \(\alpha\) before \(\beta\)
is denoted \(\abchain{P}{\alpha}{\beta}\).
By \(C_P(\alpha < \beta)\) we denote the set of chains in \(J(P)\) defined by
#+name: eq:chain-refine
\begin{equation}
C_{P}(\alpha < \beta) \triangleq
\setsuchas{\emptyset \subset T \subset T \cup \set{\alpha} \subset P}
          {T \in \blocking{P}{\alpha}{\beta}}.
\end{equation}
#+end_definition



#+name: thm-blocking-refines
#+begin_theorem
Let \(P\) be a finite poset and let \(\alpha, \beta \in P\) be two incomparable elements.
Then the following hold:
1. Every element in \(\abchain{P}{\alpha}{\beta}\) (a saturated chain in \(J(P)\) adding \(\alpha\) before \(\beta\)) is a refinement of precisely one chain in \(C_P(\alpha < \beta)\).

2. The total number of saturated chains in \(J(P)\) adding \(\alpha\) before \(\beta\) can be calculated as

#+name: eq:block-count
\begin{equation}
|\abchain{P}{\alpha}{\beta}| =
\sum_{T \in \blocking{P}{\alpha}{\beta}}
     \ell(\poi_{J(P)}(T)) \ell(\pof_{J(P)}(T \cup \set{\alpha})).
\end{equation}
#+end_theorem



#+name: cor-refine
#+begin_corollary
Let \(P\) be a finite poset and let \(\alpha, \beta \in P\)
be two incomparable elements. Then

#+name: eq:e-refine
\begin{equation}
e(P; \alpha < \beta) =
\sum_{T \in \blocking{P}{\alpha}{\beta}} e(T)
e(P \setminus (T \cup \set{\alpha})). \tag{LINab}
\end{equation}
#+end_corollary



** The structure of blocking ideals :section:
:PROPERTIES:
:ID:       structure_blocking_section
:END:
The following description of blocking ideals provides a way of finding all
blocking ideals in a finite poset \(P\) with a fixed antichain \(a \parallel b\).
In the next section, we will apply it to partition posets to obtain a
*blocking expansion*, allowing us to calculate \(e(P; \alpha < \beta)\).
#+name: def-complete-constant-variable
#+begin_definition
Let \(P\) be a finite poset and let \(\alpha,\beta \in P\) be two incomparable elements.
1. The *complete ideal* \(D_P(\alpha, \beta)\) is defined as
   #+name: eq-com
   \begin{equation} \tag{COM}
        D_P(\alpha,\beta) \triangleq
        P \setminus (\pof_P(\alpha) \cup \pof_P(\beta))
        = \{z \in P \, \mid \, z \not \ge \alpha, \, z \not \ge \beta\}.
   \end{equation}
2. The *constant ideal* \(A_P(\alpha)\), also called the /fixed part/, is the open
   principal order ideal of \(\alpha\):
   #+name: eq-fix
   \begin{equation} \tag{FIX}
        A_P(\alpha) \triangleq \poi_P(\alpha) \setminus \set{\alpha} = \{z \in P \, \mid \, z < \alpha\}.
   \end{equation}
3. The *variable part* \(G_P(\alpha,\beta)\) is
      #+name: eq-var
    \begin{equation} \tag{VAR}
      G_P(\alpha,\beta) \triangleq D_P(\alpha,\beta) \setminus A_P(\alpha)
      = \{z \in P \, \mid \, z \not \ge \alpha, z \not \ge \beta, z \not \le \alpha\}.
    \end{equation}
#+end_definition

#+name: thm-blocking-structure
#+ATTR_LATEX: :options [Structure of blocking ideals]
#+begin_theorem
Let \(P\) be a finite poset, and let \(a,b \in P\), \(a \parallel b\).
Then \(T \in J(P)\) is a blocking ideal
if and only if it fulfills the following equivalent conditions:

1. \(A_{P}(\alpha) \subseteq T \oiof D_{P}(\alpha,\beta)\),
   (\(T\) is an order ideal in \(D_{P}(\alpha,\beta)\) containing \(A_{p}(\alpha)\))

2. \(T = A_{{P}}(\alpha) \cup V\) with \(V\) an order ideal in \(G_{P}(\alpha,\beta)\).
#+end_theorem


* Partition posets :section:
:PROPERTIES:
:ID:       partition_posets_section
:END:
** Blocking ideals for partition posets.
Let \(\lambda\) be a partition and \(P=P_{\lambda}\) its associated cell poset;
suppose that \(\alpha, \beta  \in P_{\lambda}\), with \(\antichain{\alpha}{\beta}\).
Then linear extensions of \(P_{\lambda}\) correspond to SYT on \(\lambda\),
and linear extensions of \(P_{\lambda}\) that place \(\alpha\) before \(\beta\)
correspond to SYT on \(\lambda\) with lower value at cell \(\alpha\) than at cell \(\beta\).
Blocking ideals \(T \in \blocking{P}{\alpha}{\beta}\) are subpartitions  \(T \subset \alpha\).
Subsets of \(P\) of the form \(P \setminus (T \cup \{\alpha\})\) correspond to  skew partitions.

The fixed part \(A_{P}(\alpha)\) is a subpartition of \(\lambda\),
and so is the  complete ideal \(D_{P}(\alpha)\); the variable part \(G_P(\alpha,\beta)\) is not a subpartition.

A blocking ideal \(T\)  contains all of the fixed part, and some of the variable
part, and is a subpartition of the complete ideal.
# See figure [[fig-part]] for an example where the complete ideal \(D_{P}(\alpha) \subset P_\lambda\) is partitioned into a fixed and a variable part.

#+CAPTION: The complete ideal, fixed part, and variable part of a partition poset \(P=P_\lambda\) with \(\lambda = (9,9,8,7,5,5,2,1)\), \(\alpha = (3,4)\) and \(\beta = (2,7)\). \(P_\lambda\) is partitioned into three disjoint parts. The complete ideal \(D_{P}(\alpha,\beta)\) equals \(A_P(\alpha) \cup G_P(\alpha,\beta)\) which equals \(P_\lambda \setminus (\pof_{P}(\alpha) \cup \pof_{}(\beta))\).
#+NAME: fig-part
#+attr_latex: :width 0.25\textwidth
#+attr_org: :width 300
[[./img/Figure-B-part.pdf]]

#+name: def-decorated
#+begin_definition
Let \(\lambda\) be a (number) partition, and \(P_\lambda\) the corresponding cell poset.
We define the *decorated tableau* of \(\lambda\) as the tableau with shape \(\lambda\),
where the cells are marked as follows:
fixed part:  'F', variable part: 'V', \(\alpha\): '1', \(\beta\): '2', remaining cells: 'o'.
#+end_definition

#+name: example-lam-small
#+begin_mexample
Let \(\lambda = (4,3,3)\) and put \(P=P_{\lambda}\).  Let \(\alpha=(2,3)\), \(\beta=(3,2)\).

#+name: example-partposet-small-init
#+begin_src sage  :exports none :results silent
lam =Partition([4,3,3])
alpha = (1,2)
beta = (2,1)
#+end_src

#+name: example-partposet-small-main
#+begin_src sage  :exports none :results silent
<<example-partposet-small-init>>
load("code/blocking-generic.sage")
load("code/blocking-partitions.sage")
P = lam.cell_poset()
BI = blocking_ideals_from_variable_part(P, alpha, beta)
tabl = Tableau_Template_Decorated(lam,alpha,beta)
LIS=[partition_from_cells(bi) for bi in BI]
LI=[partition_pair(partition_from_cells(bi),lam) for bi in BI]
#+end_src


#+begin_src sage :exports none :noweb yes
<<example-partposet-small-main>>
'lambda: ', lam
'alpha, beta: ', alpha, beta
'Decorated tableau: ', unicode_art(tabl)
'Blocking ideals: (X belongs to ideal): '
unicode_art(*LI)
#+end_src

#+RESULTS:
#+begin_example
('lambda: ', [4, 3, 3])
('alpha, beta: ', (1, 2), (2, 1))
('Decorated tableau: ',
 ┌───┬───┬───┬───┐
 │ F │ F │ F │ V │
 ├───┼───┼───┼───┘
 │ F │ F │ 1 │    
 ├───┼───┼───┤    
 │ V │ 2 │ o │    
 └───┴───┴───┘    )
'Blocking ideals: (X belongs to ideal): '
/home/jansn/miniforge3/envs/sage/lib/python3.12/site-packages/sage/typeset/character_art.py:394: UserWarning: the console size is smaller than the pretty representation of the object
  warnings.warn("the console size is smaller than the pretty "
┌───┬───┬───┬───┐
│ X │ X │ X │ X │
├───┼───┼───┼───┘
│ X │ X │ O │    
├───┼───┼───┤    
│ X │ O │ O │    
└───┴───┴───┘    

┌───┬───┬───┬───┐
│ X │ X │ X │ X │
├───┼───┼───┼───┘
│ X │ X │ O │    
├───┼───┼───┤    
│ O │ O │ O │    
└───┴───┴───┘    

┌───┬───┬───┬───┐
│ X │ X │ X │ O │
├───┼───┼───┼───┘
│ X │ X │ O │    
├───┼───┼───┤    
│ O │ O │ O │    
└───┴───┴───┘    

┌───┬───┬───┬───┐
│ X │ X │ X │ O │
├───┼───┼───┼───┘
│ X │ X │ O │    
├───┼───┼───┤    
│ X │ O │ O │    
└───┴───┴───┘    
#+end_example

The decorated tableau is
#+begin_src sage :results latex drawer :noweb yes
<<example-partposet-small-main>>
res3 = blocking_show(lam,alpha,beta,colored=True)
LatexExpr(r'\ytableausetup{nosmalltableaux}')
LatexExpr(r'\begin{center}')
latex_tableau(res3['tableau_ab'])
LatexExpr(r'\end{center}')
LatexExpr(r'\ytableausetup{smalltableaux}')
#+end_src

#+RESULTS:
:results:
\ytableausetup{nosmalltableaux}
\begin{center}
\begin{ytableau}
*(yellow) F & *(yellow) F & *(yellow) F & *(gray) V \\ 
*(yellow) F & *(yellow) F & *(red) 1 \\ 
*(gray) V & *(green) 2 & *(cyan) o
\end{ytableau}
\end{center}
\ytableausetup{smalltableaux}
:end:

From this representation, we immediately get the blocking ideals, which are
all possible combinations of "all F + an order ideal of V". These blocking
ideals are subpartitions of \(\lambda\).


#+name: table-dectab
#+begin_src sage :exports none :results  table
<<example-partposet-small-main>>
[
    [ partition_from_cells(bi) for bi in BI],
]
#+end_src

#+RESULTS: table-dectab
| [4, 2, 1] | [4, 2] | [3, 2] | [3, 2, 1] |




#+name: table-dectab-more
#+begin_src sage :exports results :results  latex drawer :noweb yes
<<example-partposet-small-main>>
outp = LatexExpr(r'\begin{center}') + '\n'
for bi in BI:
    outp += LatexExpr(latex_tableau(partition_pair(partition_from_cells(bi), lam))) + '\n'
outp += LatexExpr(r'\end{center}')
outp
#+end_src

#+RESULTS: table-dectab-more
:results:
\begin{center} 
 \begin{ytableau}
X & X & X & X \\ 
X & X & O \\ 
X & O & O
\end{ytableau} 
 \begin{ytableau}
X & X & X & X \\ 
X & X & O \\ 
O & O & O
\end{ytableau} 
 \begin{ytableau}
X & X & X & O \\ 
X & X & O \\ 
O & O & O
\end{ytableau} 
 \begin{ytableau}
X & X & X & O \\ 
X & X & O \\ 
X & O & O
\end{ytableau} 
 \end{center}
:end:

#+begin_src sage :exports none
<<example-partposet-small-main>>
bep = blocking_expansion_partitions(lam, alpha, beta)
bep
bev = blocking_expansion_values(bep)
bev
START, STOP = bep[2]
START, STOP
unicode_art(list(StandardTableaux(START)))
unicode_art(list(StandardTableaux(STOP)))
#+end_src

#+RESULTS:
:results:
[((4,2,1), (4,3,3) / (4,3,1)),
 ((4,2), (4,3,3) / (4,3)),
 ((3,2), (4,3,3) / (3,3)),
 ((3,2,1), (4,3,3) / (3,3,1))]
[(35, 1), (9, 1), (5, 4), (16, 3)]
((3,2), (4,3,3) / (3,3))
⎡ ┌───┬───┬───┐  ┌───┬───┬───┐  ┌───┬───┬───┐  ┌───┬───┬───┐  ┌───┬───┬───┐ ⎤
⎢ │ 1 │ 3 │ 5 │  │ 1 │ 2 │ 5 │  │ 1 │ 3 │ 4 │  │ 1 │ 2 │ 4 │  │ 1 │ 2 │ 3 │ ⎥
⎢ ├───┼───┼───┘  ├───┼───┼───┘  ├───┼───┼───┘  ├───┼───┼───┘  ├───┼───┼───┘ ⎥
⎢ │ 2 │ 4 │      │ 3 │ 4 │      │ 2 │ 5 │      │ 3 │ 5 │      │ 4 │ 5 │     ⎥
⎣ └───┴───┘    , └───┴───┘    , └───┴───┘    , └───┴───┘    , └───┴───┘     ⎦
⎡             ┌───┐              ┌───┐              ┌───┐              ┌───┐ ⎤
⎢             │ 2 │              │ 3 │              │ 4 │              │ 1 │ ⎥
⎢             └───┘              └───┘              └───┘              └───┘ ⎥
⎢                                                                            ⎥
⎢ ┌───┬───┬───┐      ┌───┬───┬───┐      ┌───┬───┬───┐      ┌───┬───┬───┐     ⎥
⎢ │ 1 │ 3 │ 4 │      │ 1 │ 2 │ 4 │      │ 1 │ 2 │ 3 │      │ 2 │ 3 │ 4 │     ⎥
⎣ └───┴───┴───┘    , └───┴───┴───┘    , └───┴───┴───┘    , └───┴───┴───┘     ⎦
:end:

The set of SYT's on \(\lambda\) with lower value in \(\alpha\) than in \(\beta\) is the disjoint union of
SYT's which extend a particular blocking partition. For instance, there are precisely
\(5 \times 4 = 20\) SYT extending the third blocking partition \(T\) in the above list, and they
can be "spliced together" from the SYT's on \(T\) and on  \(\{\alpha\}\) and on
\(\lambda \setminus (T \cup \{\alpha\})\).
Note that the four skew partitions \(\lambda \setminus (T \cup \{\alpha\}\) are disconnected.
In detail, the 20 SYT are obtained by choosing
#+begin_src sage :exports results :results latex
<<example-partposet-small-main>>
bep = blocking_expansion_partitions(lam, alpha, beta)
bev = blocking_expansion_values(bep)
START, STOP = bep[2]
A, B = StandardTableaux(START), StandardTableaux(STOP)
def upp6(S):
    return Tableau([ [ _ + 6 if _ else _ for _ in c] for c in S])

LatexExpr(r'first: one of ')
LatexExpr(r'\begin{displaymath}')
for T in list(A):
    latex(T)
    LatexExpr(r'\quad ')
LatexExpr(r',\end{displaymath}')
LatexExpr(r'then the cell corresponding to \(\alpha\):')
LatexExpr(r'\begin{displaymath}')
latex(Tableau([ [ 6] ]))
LatexExpr(r',\end{displaymath}')
LatexExpr(r'finally: one of ')
LatexExpr(r'\begin{displaymath}')
for T in list(B):
    latex(upp6(T))
    LatexExpr(r'\quad ')
LatexExpr(r'.\end{displaymath}')
#+end_src

#+RESULTS:
#+begin_export latex
first: one of 
\begin{displaymath}
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{3}c}\cline{1-3}
\lr{1}&\lr{3}&\lr{5}\\\cline{1-3}
\lr{2}&\lr{4}\\\cline{1-2}
\end{array}$}
}
\quad 
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{3}c}\cline{1-3}
\lr{1}&\lr{2}&\lr{5}\\\cline{1-3}
\lr{3}&\lr{4}\\\cline{1-2}
\end{array}$}
}
\quad 
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{3}c}\cline{1-3}
\lr{1}&\lr{3}&\lr{4}\\\cline{1-3}
\lr{2}&\lr{5}\\\cline{1-2}
\end{array}$}
}
\quad 
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{3}c}\cline{1-3}
\lr{1}&\lr{2}&\lr{4}\\\cline{1-3}
\lr{3}&\lr{5}\\\cline{1-2}
\end{array}$}
}
\quad 
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{3}c}\cline{1-3}
\lr{1}&\lr{2}&\lr{3}\\\cline{1-3}
\lr{4}&\lr{5}\\\cline{1-2}
\end{array}$}
}
\quad 
,\end{displaymath}
then the cell corresponding to \(\alpha\):
\begin{displaymath}
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{1}c}\cline{1-1}
\lr{6}\\\cline{1-1}
\end{array}$}
}
,\end{displaymath}
finally: one of 
\begin{displaymath}
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{4}c}\cline{4-4}
&&&\lr{8}\\\cline{4-4}
&&\\\cline{1-3}
\lr{7}&\lr{9}&\lr{10}\\\cline{1-3}
\end{array}$}
}
\quad 
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{4}c}\cline{4-4}
&&&\lr{9}\\\cline{4-4}
&&\\\cline{1-3}
\lr{7}&\lr{8}&\lr{10}\\\cline{1-3}
\end{array}$}
}
\quad 
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{4}c}\cline{4-4}
&&&\lr{10}\\\cline{4-4}
&&\\\cline{1-3}
\lr{7}&\lr{8}&\lr{9}\\\cline{1-3}
\end{array}$}
}
\quad 
{\def\lr#1{\multicolumn{1}{|@{\hspace{.6ex}}c@{\hspace{.6ex}}|}{\raisebox{-.3ex}{$#1$}}}
\raisebox{-.6ex}{$\begin{array}[b]{*{4}c}\cline{4-4}
&&&\lr{7}\\\cline{4-4}
&&\\\cline{1-3}
\lr{8}&\lr{9}&\lr{10}\\\cline{1-3}
\end{array}$}
}
\quad 
.\end{displaymath}
#+end_export
#+end_mexample

#+begin_remark
This example was computed using SageMath [cite:@sagemath] code developed
in the preparation of [cite:@jaldevik-thesis]. The calculations in the examples to come, 
and figures and tables, were also produced using this code, which is available in the ancillary folder in the arXiv submission. We also made use of the symbolic computation
capabilities of Sympy [cite:@meurer2017sympy] and Maxima [cite:@maxima] to
simplify binomial expressions and to calculate limits of such expressions.
#+end_remark

** Blocking expansion for partition posets

#+begin_definition
Let \(\lambda=(\lambda_{1},\dots,\lambda_{k})\) be a partition and \(P_{\lambda}\) its cell poset. We define
\(\fla := e(P_{\lambda})\). When \(\mu \subset \lambda\), i.e. \(\mu\) is a subpartition of \(\lambda\),
we denote by \(\lamu\) the skew partition whose cells
are the set theoretic difference of the cells in \(\lambda\) and the cells in \(\mu\).
By definition, \(P_{\lamu}\) is the cell poset on \(\lamu\),  and \(\flamu = e(P_{{\lamu}})\).
#+end_definition

The quantities \(\fla\) and \(\flamu\) can be interpreted as
a) the number of SYT on \(\lambda\) (on \(\lamu\)),
b) the number of saturated chains in Young's lattice starting at \(\emptyset\) and ending
   at \(\lambda\) (starting at \(\mu\) and ending at \(\lambda\)),
c) the number of lattice paths in \(\NN^{k}\) starting at the origin and ending in \(\lambda\),
   staying inside the simplex \(x_{1} \ge x_{2} \ge \cdots \ge x_{k}\),
d) the \(\CC\)-vector space dimension of the Specht module \(S^{\lambda}\);
   when \(\lambda\) ranges over all
   partitions of weight \(n\) these modules form a complete list of irreducible representations
   of \(S_{n}\), the symmetric group on \(n\) letters.

There are several explicit formulae for \(\fla\) and \(\flamu\).
For our considerations, the most useful ones are
+ the "hook length formula" for \(\fla\) by Frame, Robinson, and Thrall [cite:@hook-length-formula]
  (see also [cite:@stanley-enum2]),
+ the Jacobi-Trudi-Aitken formula for \(\fla\) and \(\flamu\) [cite:@aitken].

We will recall these formulae in the next subsection.  
#+begin_remark
In an earlier version of this manuscript we made use of the
"excited diagrams" of Naruse, which
allows the computation of \(\flamu\) from hook-length data on \(\lamu\)
(see [cite:@naruse-excited] and also
[cite:@konvalinka2018bijectiveproofhooklengthformula][cite:@Morales_2018][cite:@Morales_2017][cite:@morales2020hookformulasskewshapes]). Another option is to use lattice path
combinatorics, see for instance [cite:@lattice-path-enum]. Since we can make do with
just Jacobi-Aitken-Trudi, we have omitted this exposition. 
#+end_remark


For partition posets, Corollary [[cor-refine]] becomes:
#+name: cor-part-refine
#+begin_corollary
Let \(\lambda\) be a partition, and \(P=P_{\lambda}\) the corresponding partition poset. Let \(\alpha, \beta \in P\)
be two incomparable elements. Put \(\mathcal{B} = \blocking{P}{\alpha}{\beta}\). Then
#+name: eq:e-part-refine
\begin{equation}\tag{BE}
e(P; \alpha < \beta) = \sum_{T \in \mathcal{B}} f^{T} f^{\lambda / (T \cup \set{\alpha}).}
\end{equation}
Consequently,
#+name: eq:e-prob-refine
\begin{equation}
\Prob(P; \alpha < \beta) =  \frac{e(P; \alpha < \beta)}{e(P)} = \sum_{T \in \mathcal{B}} f^{T} \frac{f^{\lambda / (T \cup \set{\alpha})}}{\fla}
\end{equation}
#+end_corollary

We call ([[eq:e-part-refine]]) the *blocking-expansion* of \(e(P; \alpha < \beta)\).

#+name: example-partposet-res
#+begin_src sage :exports results :results silent  :noweb yes
<<example-partposet-small-init>>
res = blocking_show(lam, alpha, beta)
resback = blocking_show(lam, beta, alpha)
#+end_src

#+begin_mexample
We continue example [[example-lam-small]], with \(P=P_\lambda\), \(\lambda=(4,3,3)\), \(\alpha=(2,3)\), \(\beta=(3,2)\).
We have that \(e(P) = \fla = \) src_sage{res['flambda']} {{{results(=210=)}}}.
The "blocking expansion" for \(e(P; \alpha < \beta)\) is
#+begin_displaymath
src_sage[:results latex]{LatexExpr(res['blocking_expansion_ab_string'])} {{{results(@@latex:f^{(4\,2\,1)}f^{(4\,3\,3) / (4\,3\,1)}  +  f^{(4\,2)}f^{(4\,3\,3) / (4\,3)}  +  f^{(3\,2)}f^{(4\,3\,3) / (3\,3)}  +  f^{(3\,2\,1)}f^{(4\,3\,3) / (3\,3\,1)}@@)}}}
.
#+end_displaymath
We can "reduce" some skew partitions \(L /M\) by shifting them
to the left to obtain \(\tilde{L} / \tilde{M}\) with \(f^{L / M} = f^{\tilde{L} / \tilde{M}}\).
This is the case when the entire first columns of the skew partition is empty
(see Lemma [[lemma-reduce]] and example [[example-reduce]]).
Doing this, we obtain
#+begin_displaymath
src_sage[:results latex]{LatexExpr(res['blocking_expansion_ab_reduced_string'])} {{{results(@@latex:f^{(4\,2\,1)}f^{(3\,2\,2) / (3\,2)}  +  f^{(4\,2)}f^{(4\,3\,3) / (4\,3)}  +  f^{(3\,2)}f^{(4\,3\,3) / (3\,3)}  +  f^{(3\,2\,1)}f^{(3\,2\,2) / (2\,2)}@@)}}}
,
#+end_displaymath
which evaluates to
#+begin_displaymath
src_sage[:results latex]{LatexExpr(' + '.join([latex(_[0]) + '*' + latex(_[1]) for _ in res['blocking_expansion_ab_values']]))} {{{results(@@latex:35 * 1 + 9 * 1 + 5 * 4 + 16 * 3@@)}}}
=
src_sage[:results latex]{LatexExpr(res['blocking_expansion_ab_count'])} {{{results(@@latex:112@@)}}}.
#+end_displaymath
The probability \(\Prob(P; \alpha < \beta) = e(P; \alpha < \beta)/e(P)\) is therefore
src_sage[:results latex]{LatexExpr(res['blocking_expansion_ab_count']/ res['flambda'])} {{{results(@@latex:8/15@@)}}}.



#+end_mexample


** The hook-length formula by Frame, Robinson, and Thrall
#+ATTR_LATEX: :options [Hook-length formula]
#+name: thm-hook-length
#+begin_theorem
The number of SYT of shape \(\lambda=(\lambda_{1}, \dots, \lambda_{k})\) is
#+name: eq-HL
\begin{equation}
\fla = \frac{|\lambda|!}{\prod_{c \in \lambda}{h_\lambda(c)}} \tag{HL}
\end{equation}
where \(h_\lambda(c)\) is the \textit{hook length}
of the cell \(c=(i,j)\), given by
the number of cells \(d = (s, t) \in \lambda\) such that
(\(i = s\)  and \(j \le t\)) or  (\(j = t\) and  \(i \le s\)).
#+end_theorem
The hook-length can also be expressed as
\(h_{\lambda}(c) = \lambda_{i} - j + \lambda'_{j} - i + 1\) where \(\lambda'\) is the *conjugate partition* of \(\lambda\).


** The Jacobi-Trudi-Aitken formula
#+ATTR_LATEX: :options [Jacobi-Trudi-Aitken]
#+name: thm-aitken
#+begin_theorem
The total number of standard skew tableaux of shape \(\lambda / \mu\) where
\(\lambda = (\lambda_1, \lambda_2,\dots,\lambda_n)\) and
\(\mu = (\mu_1,\mu_2,\dots,\mu_k)\) equals
#+name: eq:aitken
\begin{equation}
\flamu = |\lambda / \mu|!
\cdot \mathrm{det}(g(\lambda_i - \mu_j - i + j))_{i,j = 1}^n \tag{JTA}
\end{equation}
where
\begin{displaymath}
g(m) =
    \begin{cases}
        0 \text{ if } m < 0, \\
        % 1 \text{ if } m = 0 \\ unnecessary
        \frac{1}{m!} \text{ otherwise.}
    \end{cases}
\end{displaymath}
#+end_theorem


** Reduction

#+name: def-reduced
#+begin_definition
Suppose that \(\mu \subset \lambda\),
\(\lambda = (\lambda_{1},\dots,\lambda_{r})\), \(\mu = (\mu_{1},\dots,\mu_{r})\),
with \(\mu_{r}=k>0\).
Define \(\tilde{\lambda}\) and  \(\tilde{\mu}\),
the "reduction" of the \(\lambda\) and of   \(\mu\),
by
\begin{equation}
\tilde{\lambda} =(\lambda_{1}-k,\dots,\lambda_{r}-k), \qquad
\tilde{\mu} =(\mu_{1}-k,\dots,\mu_{r}-k).
\end{equation}
Of course, this will introduce trailing zeroes in \(\tilde{\mu}\), these
are ignored.

We analogously define the reduction of the skew partition \(\lamu\) as \(\lamur\).
#+end_definition

Obviously \(| \lambda / \mu | = |\tilde{\lambda} / \tilde{\mu}|\).
It is also true that for any cell \(c \in \lamur\),
\(h_{\lambda}(c) = h_{\lar}(c)\)
since the empty cells to the left does not influence the hook-lengths.

Our motivation for introducing this concept is the following:
#+name:lemma-reduce
#+begin_lemma
With notations as above,
\(\flamu = \flamur\).
#+end_lemma
#+begin_proof
There is a bijection between standard tableaux on \(\lamu\) and on \(\lamur\),
since the empty cells to the left exerts no influence.
#+end_proof

#+name:example-reduce
#+begin_mexample
If \(\lambda = (4,3,2)\), \(\mu=(2,1,1)\) then
\(\tilde{\lambda} = (3,2,1)\), \(\tilde{\mu} = (1,0,0)=(1)\).

#+name: c-ex-red
#+begin_src sage :noweb yes :exports none :results silent
<<partition-poset-routines>>
lam = Partition([4,3,2])
mu = Partition([2,1,1])
sk = lam / mu
skred = skew_shift_left_if_possible(sk)
lamred = skred[0]
mured = skred[1]
#+end_src

#+begin_src sage :noweb yes :exports none
<<c-ex-red>>
lam, lamred
mu, mured
sk, skred
#+end_src

#+RESULTS:
:results:
([4, 3, 2], [3, 2, 1])
([2, 1, 1], [1])
([4, 3, 2] / [2, 1, 1], [3, 2, 1] / [1])
:end:

#+begin_src sage :exports results :results latex drawer :noweb yes
<<c-ex-red>>
LatexExpr(r'\begin{displaymath}')
latex_tableau(partition_pair(mu,lam))
LatexExpr(r' \qquad ')
latex_tableau(partition_pair(mured,lamred))
LatexExpr(r'\end{displaymath}')
#+end_src

#+RESULTS:
:results:
\begin{displaymath}
\begin{ytableau}
X & X & O & O \\
X & O & O \\
X & O
\end{ytableau}
 \qquad
\begin{ytableau}
X & O & O \\
O & O \\
O
\end{ytableau}
\end{displaymath}
:end:

The corresponding hook lengths (for the cells in \(\lamu\) and \(\lamur\)) are the same:
#+begin_src sage :exports results :results latex drawer :noweb yes
<<c-ex-red>>
LatexExpr(r'\begin{displaymath}')
latex_tableau(Tableau(lam.hook_lengths()))
LatexExpr(r' \qquad ')
latex_tableau(Tableau(lamred.hook_lengths()))
LatexExpr(r'\end{displaymath}')
#+end_src

#+RESULTS:
:results:
\begin{displaymath}
\begin{ytableau}
6 & 5 & 3 & 1 \\
4 & 3 & 1 \\
2 & 1
\end{ytableau}
 \qquad
\begin{ytableau}
5 & 3 & 1 \\
3 & 1 \\
1
\end{ytableau}
\end{displaymath}
:end:



#+end_mexample





* Partitions with two rows :section:
:PROPERTIES:
:ID:       two-rows-section
:END:


** Warmup: Catalan poset, \(\alpha\) and \(\beta\) touching
We start with the case that was treated in [cite:@jaldevik-thesis],
and which was also previously done in [cite:@olson20181].
Let \(\lambda=(n,n)\), and put \(P=P_\lambda\). Let \(\alpha=(1,b+1)\), \(\beta=(2,b)\).
In order to adhere to the treatment in [cite:@jaldevik-thesis], and beacuse in this
specific case the blocking expansion for \(\beta < \alpha\) is simpler than that for
\(\alpha < \beta\), we will calculate \(\Prob(P; \alpha < \beta)\) as \( 1 -\Prob(P; \beta < \alpha)\),
and thus \(e(P; \alpha < \beta) = e(P) -e(P; \beta < \alpha)\).

The "decorated Tableau" will hence be as follows (shown here for \(b=3\)):

#+begin_src sage :results latex
lam = Partition([5,5])
alpha = (0,3)
beta = (1,2)
LatexExpr(r'\ytableausetup{nosmalltableaux}')
LatexExpr(r'\begin{center}')
latex_tableau(Tableau_Template_Decorated(lam,beta,alpha,colored=True))
LatexExpr(r'.\end{center}')
LatexExpr(r'\ytableausetup{smalltableaux}')
#+end_src

#+RESULTS:
#+begin_export latex
\ytableausetup{nosmalltableaux}
\begin{center}
\begin{ytableau}
,*(yellow) F & *(yellow) F & *(yellow) F & *(green) 2 & *(cyan) o \\ 
,*(yellow) F & *(yellow) F & *(red) 1 & *(cyan) o & *(cyan) o
\end{ytableau}
.\end{center}
\ytableausetup{smalltableaux}
#+end_export

There is no variable part, and the fixed part is the subpartition \((b,b-1)\).
The blocking expansion becomes
#+name: eq-cat1
\begin{equation}
  \begin{split}
    e(P; \beta < \alpha))
    & = f^{(b,b-1)} f^{(n,n) / (b,b)} \\
    & = f^{(b,b-1)} f^{(n-b,n-b) / (0,0)} \\
    & = f^{(b,b-1)} f^{(n-b,n-b)}.
  \end{split}
\end{equation}

#+begin_src sage :exports none
lam = Partition([5,5])
alpha = (0,3)
beta = (1,2)
res = blocking_show(lam, beta, alpha)
res
#+end_src

#+RESULTS:
:results:
{'lambda': (5,5),
 'alpha': (2, 3),
 'beta': (1, 4),
 'flambda': 42,
 'tableau_ab': [['F', 'F', 'F', '2', 'o'], ['F', 'F', '1', 'o', 'o']],
 'fixed_part_ab': (3,2),
 'complete_ideal_ab': (3,2),
 'blocking_partitions_ab': [(3,2)],
 'blocking_expansion_ab': [((3,2), (5,5) / (3,3))],
 'blocking_expansion_ab_reduced': [((3,2), (2,2) / ())],
 'blocking_expansion_ab_string': 'f^{(3,2)}f^{(5,5) / (3,3)}',
 'blocking_expansion_ab_reduced_string': 'f^{(3,2)}f^{(2,2) / ()}',
 'blocking_expansion_ab_values': [(5, 2)],
 'blocking_expansion_ab_reduced_values': [(5, 2)],
 'blocking_expansion_ab_count': 10}
:end:

It is well-known (see for instance [cite:@stanley-enum2]) that for \(\lambda =(n,n)\),
\(\fla = C_{n} = (n+1)^{-1}\binom{2n}{n} \), the famous Catalan number. It follows that
#+name: eq-cat2
\begin{equation}
  \begin{split}
  e(P; \beta < \alpha)) &= C_{b} C_{n-b,} \\
  \Prob(P; \beta < \alpha) &= \frac{C_{b} C_{n-b}}{C_{n}}.
  \end{split}
\end{equation}
This can be simplified. From the well-know recursion
#+name: eq-cat2a
\begin{equation}
C_{n+1} = \frac{2(2n+1)}{n+2} C_{n}, \quad C_{0}=1,
\end{equation}
we get that
#+name: eq-cat2b
\begin{equation}
C_{n-b} = 2^{-b} \prod_{k=0}^{b-1}\frac{n - k + 1}{2(n - k) - 1}C_{n}.
\end{equation}
This allows us to rewrite ([[eq-cat2]]) as
#+name: eq-cat3
\begin{equation}
  \Prob({P};  \beta < \alpha) = \frac{C_{b} C_{n-b}}{C_{n}}
   =  2^{-b} C_{b} \prod_{k=0}^{b-1}\frac{n-k+1}{2(n - k) - 1},
\end{equation}
so
#+name: eq-cat3inv
\begin{equation}
  \Prob({P};  \alpha < \beta) = 1- \Prob({P};  \beta < \alpha)  =
  1- 2^{-b} C_{b}  \prod_{k=0}^{b-1}\frac{n-k+1}{2(n - k) -1}.
\end{equation}
We can calculate the limit probabilities for an "infinite Catalan strip" as
#+name: eq-cat3lim
\begin{equation}
  \begin{split}
    \lim_{n \to \infty}\Prob(P_{{(n,n)}}; \beta < \alpha) & =
            \lim_{n \to \infty} 2^{-b}  \prod_{k=0}^{b-1}{\frac{n-k+1}{2(n-k)-1}} C_b \\
            & = 2^{-b} C_b \prod_{k=0}^{b-1}{\lim_{n \to \infty}\frac{n-k+1}{2(n-k)-1}} \\
            & =2^{-b} C_b \prod_{k=0}^{b-1}{\lim_{n \to \infty}\frac{1 - \frac{k-1}{n}}{2 - \frac{2k+1}{n}}} \\
            & = 2^{-b} C_b \prod_{k=0}^{b-1}{\frac{1}{2}} \\
            & = 2^{-b} C_b \left( \frac{1}{2} \right)^b \\
            &= 4^{-b} C_b,
        \end{split}
\end{equation}
thus
#+name: eq-cat3liminv
\begin{equation}
    \lim_{n \to \infty}\Prob(P_{{(n,n)}}; \alpha < \beta)  = 1- 4^{-b} C_b.
\end{equation}

We plot \(\Prob(P_{{(n,n)}}; \alpha < \beta)\) for  \(2 \le b \le 6, b < n < 50\) in Figure [[limprob21]].
#+name: limprob21gen
#+begin_src sage :results graphics file :file "limprob.png" :var start=2 stop=5 N=50
def bprob(b,n):
    return 1 - catalan_number(b)*catalan_number(n-b)/catalan_number(n)

def limprob(b):
    return 1 - 4**(-b)*catalan_number(b)

mylists =  [[(t,bprob(b,t)) for t in range(b+1,N+1)] for b in range(start,stop+1)]
mylims = [limprob(b) for b in range(start,stop+1)]
from sage.plot.colors import rainbow
nr = 1+stop-start
ra = rainbow(nr)
myplot = add([list_plot(mylists[i - start], plotjoined=True, color=ra[i-start]) for i in range(start,stop+1)])
myplot += add([line([(0,mylims[i]),(N,mylims[i])],color=ra[i],linestyle='--') for i in range(nr)])
myplot.show(figsize=[9,4], title=r"Probability that the cell $(1,b+1)$ has smaller value than the cell $(2,b)$ in a random SYT of shape $(n,n)$, for $b = 2,3,4,5$", axes_labels=['n', ''], transparent=True)
#+end_src
#+caption: Limit probabilities for \(\Prob(P_{{(n,n)}}; (1,b+1) < (2,b))\)
#+name: limprob21
#+RESULTS:
[[file:limprob.png]]


** Blocking expansion for partitions with two rows
When \(\lambda = (\lambda_1,\lambda_2)\), with \(\lambda_{2} > 0\), and \(\alpha,\beta\) incomparable elements in \(P=P_{\lambda}\),
we can assume that \(\alpha=(1,a)\), \(\beta=(2,b)\), with \(a > b\). The structure of
the blocking ideals \(\blocking{P_{\lambda}}{\alpha}{\beta}\) (and \(\blocking{P_{\lambda}}{\beta}{\alpha}\)) becomes very simple,
and the \(f^{T}\) and \(f^{\lambda / \mu}\), with \(\mu = T \cup \{\alpha\}\), are easy to calculate.

The situation becomes especially nice if we assume that \(\lambda_{2} \gg 0\), so that the right borders of
\(\lambda\) do not interact with \(\alpha\) or \(\beta\), like here:
\begin{displaymath}
\ydiagram[*(green) \bullet]
{5+1, 2+1}
*[*(white)]{10,7}
\end{displaymath}

It will be the situation we are in if we want
to consider limit, as \(\lambda=(\lambda_{1},\lambda_{2}) \to (\infty,\infty)\) in such a way that \(\lambda_{1} - \lambda_{2}\)
remains bounded, of the poset probability
#+name: eq-swap-lim
\begin{equation}
  \begin{split}
    \lim_{\lambda \to (\infty,\infty)}  \Prob(P_{\lambda}; \alpha < \beta)
    & = \lim_{\lambda \to (\infty,\infty)} \frac{e(P_{\lambda}; \alpha < \beta)}{e(P_{\lambda})} \\
    & = \lim_{\lambda \to (\infty,\infty)} \sum_{T \in \blocking{P}{\alpha}{\beta}} f^{T} \frac{f^{\lambda / (T \cup \set{\alpha})}}{\fla} \\
    &  = \sum_{T \in \blocking{P}{\alpha}{\beta}} f^{T} \lim_{\lambda \to (\infty,\infty) } \frac{f^{\lambda / (T \cup \set{\alpha})}}{\fla}
  \end{split}
\end{equation}
Here, we used equation ([[eq:e-prob-refine]]).



#+begin_mexample
We study blocking ideals in \(P_\lambda\) when \(\lambda\)
and \((\alpha,\beta)\) are respectively


#+name: tab-twr
#+attr_latex: :mode math :environment matrix
| \lambda | \alpha | \mu   | Diagram                                                                    |
|---------+--------+-------+----------------------------------------------------------------------------|
| (7,6)   | (1,5)  | (2,3) | \begin{ytableau}*(white) & *(white) & *(white) & *(white) & *(red) \alpha & *(white) & *(white) \\*(white) & *(white) & *(green) \beta & *(white) & *(white) & *(white)\end{ytableau} |
| (7,6)   | (1,5)  | (2,4) | \begin{ytableau} *(white) & *(white) & *(white) & *(white) & *(red) \alpha & *(white) & *(white) \\*(white) & *(white) & *(white) & *(green) \beta & *(white) & *(white) \end{ytableau} |
| (7,6)   | (1,5)  | (2,1) | \begin{ytableau} *(white) & *(white) & *(white) & *(white) & *(red) \alpha & *(white) & *(white) \\ *(green) \beta & *(white) &  *(white) & *(white) & *(white) & *(white) \end{ytableau} |


#+name: two-row
#+begin_src sage :exports none :results silent
load("code/blocking-generic.sage")
load("code/blocking-partitions.sage")
lam=Partition([7,6])
alpha , beta  = (0,4) , (1,2)
res1 = blocking_show(lam,alpha,beta,colored=True)
sres1 = blocking_show(lam,beta,alpha,colored=True)
alpha , beta  = (0,4) , (1,3)
res2 = blocking_show(lam,alpha,beta,colored=True)
sres2 = blocking_show(lam,beta,alpha,colored=True)
alpha , beta  = (0,4) , (1,0)
res3 = blocking_show(lam,alpha,beta,colored=True)
sres3 = blocking_show(lam,beta,alpha,colored=True)

lam=Partition([7,5])
alpha = (0,6)
beta = (1,0)
res4 = blocking_show(lam,alpha,beta,colored=True)
sres4 = blocking_show(lam,beta,alpha,colored=True)
beta  =  (1,3)
res5 = blocking_show(lam,alpha,beta,colored=True)
sres5 = blocking_show(lam,beta,alpha,colored=True)
beta  = (1,4)
res6 = blocking_show(lam,alpha,beta,colored=True)
sres6 = blocking_show(lam,beta,alpha,colored=True)
#+end_src

#+begin_src sage :noweb yes :results table :exports none
<<two-row>>
relevant_keys = ['lambda', 'alpha', 'beta',
                 'fixed_part_ab', 'complete_ideal_ab',
                 'blocking_partitions_ab', 'blocking_expansion_ab_string',
                 ]
[
    tuple(relevant_keys),
    [vals for key, vals in res1.items() if key in relevant_keys],
    [vals for key, vals in res2.items() if key in relevant_keys],
    [vals for key, vals in res3.items() if key in relevant_keys],
    [vals for key, vals in res4.items() if key in relevant_keys],
    [vals for key, vals in res5.items() if key in relevant_keys],
    [vals for key, vals in res6.items() if key in relevant_keys],
]
#+end_src

#+RESULTS:
:results:
| lambda | alpha  | beta   | fixed_part_ab | complete_ideal_ab | blocking_partitions_ab            | blocking_expansion_ab_string                                                                                                                       |
| (7,6)  | (1, 5) | (2, 3) | (4)           | (4,2)             | [(4), (4,2), (4,1)]               | f^{(4)}f^{(7,6) / (5)}  +  f^{(4,2)}f^{(7,6) / (5,2)}  +  f^{(4,1)}f^{(7,6) / (5,1)}                                                               |
| (7,6)  | (1, 5) | (2, 4) | (4)           | (4,3)             | [(4), (4,2), (4,3), (4,1)]        | f^{(4)}f^{(7,6) / (5)}  +  f^{(4,2)}f^{(7,6) / (5,2)}  +  f^{(4,3)}f^{(7,6) / (5,3)}  +  f^{(4,1)}f^{(7,6) / (5,1)}                                |
| (7,6)  | (1, 5) | (2, 1) | (4)           | (4)               | [(4)]                             | f^{(4)}f^{(7,6) / (5)}                                                                                                                             |
| (7,5)  | (1, 7) | (2, 1) | (6)           | (6)               | [(6)]                             | f^{(6)}f^{(7,5) / (7)}                                                                                                                             |
| (7,5)  | (1, 7) | (2, 4) | (6)           | (6,3)             | [(6,3), (6,2), (6), (6,1)]        | f^{(6,3)}f^{(7,5) / (7,3)}  +  f^{(6,2)}f^{(7,5) / (7,2)}  +  f^{(6)}f^{(7,5) / (7)}  +  f^{(6,1)}f^{(7,5) / (7,1)}                                |
| (7,5)  | (1, 7) | (2, 5) | (6)           | (6,4)             | [(6,2), (6,4), (6), (6,3), (6,1)] | f^{(6,2)}f^{(7,5) / (7,2)}  +  f^{(6,4)}f^{(7,5) / (7,4)}  +  f^{(6)}f^{(7,5) / (7)}  +  f^{(6,3)}f^{(7,5) / (7,3)}  +  f^{(6,1)}f^{(7,5) / (7,1)} |
:end:

For these cases, we study the situation with \(\alpha\) preceding \(\beta\),
calculating the "decorated tableau"; the result is shown in Table \ref{tab:tworowdec}.

#+name: table-tworows-abeforeb-generic
#+begin_src sage :exports results :results value latex drawer :noweb yes
<<two-row>>
o4 = r'''
\begin{table}[h]
\begin{adjustwidth}{-0.1cm}{-0.1cm}
\label{table:tworows}
\caption{Partitions with two rows, \(\alpha\) in first row}
\label{tab:tworowdec}
\begin{center}
\begin{tabularx}{420pt}{|X|X|X|X|} \hline
\(\lambda, \alpha, \beta\) &
'''
o4 += (res1['lambda'])._repr_() + ' , '
o4 += str(res1['alpha']) + ' , '
o4 += str(res1['beta']) + ' & '

o4 += (res2['lambda'])._repr_() + ' , '
o4 += str(res2['alpha']) + ' , '
o4 += str(res2['beta']) + ' &  '

o4 += (res3['lambda'])._repr_() + ' , '
o4 += str(res3['alpha']) + ' , '
o4 += str(res3['beta']) + '  '

o4 += r'''\\ \hline '''

o4 += r'''Tableau &'''
o4 += latex_tableau(res1['tableau_ab'])  + ' & '
o4 += latex_tableau(res2['tableau_ab'])  + ' & '
o4 += latex_tableau(res3['tableau_ab'])

o4 += r'''
  \\ \hline
Fixed part &
'''
o4 += (res1['fixed_part_ab'])._repr_() + ' & '
o4 += (res2['fixed_part_ab'])._repr_() + ' & '
o4 += (res3['fixed_part_ab'])._repr_()

o4 += r'''
  \\ \hline
Complete ideal &
'''
o4 += (res1['complete_ideal_ab'])._repr_() + ' & '
o4 += (res2['complete_ideal_ab'])._repr_() + ' & '
o4 += (res3['complete_ideal_ab'])._repr_()

o4 += r'''
  \\ \hline
Blocking expansion &
'''
o4 += mathwrap_LatexExpr(res1['blocking_expansion_ab_string']) + ' & '
o4 += mathwrap_LatexExpr(res2['blocking_expansion_ab_string']) + ' & '
o4 += mathwrap_LatexExpr(res3['blocking_expansion_ab_string'])

o4 += r'''
  \\ \hline
Reduced blocking expansion &
'''
o4 += mathwrap_LatexExpr(res1['blocking_expansion_ab_reduced_string']) + ' & '
o4 += mathwrap_LatexExpr(res2['blocking_expansion_ab_reduced_string']) + ' & '
o4 += mathwrap_LatexExpr(res3['blocking_expansion_ab_reduced_string'])
o4 += r'''
  \\ \hline

'''
o4 += r'''
\end{tabularx}
\end{center}
\end{adjustwidth}
\end{table}
'''
LatexExpr(o4)
#+end_src

#+RESULTS: table-tworows-abeforeb-generic
:results:

\begin{table}[h]
\begin{adjustwidth}{-0.1cm}{-0.1cm}
\label{table:tworows}
\caption{Partitions with two rows, \(\alpha\) in first row}
\label{tab:tworowdec}
\begin{center}
\begin{tabularx}{420pt}{|X|X|X|X|} \hline
\(\lambda, \alpha, \beta\) &
(7,6) , (1, 5) , (2, 3) & (7,6) , (1, 5) , (2, 4) &  (7,6) , (1, 5) , (2, 1)  \\ \hline Tableau & \begin{ytableau}
*(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(red) 1 & *(cyan) o & *(cyan) o \\ 
*(gray) V & *(gray) V & *(green) 2 & *(cyan) o & *(cyan) o & *(cyan) o
\end{ytableau} & \begin{ytableau}
*(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(red) 1 & *(cyan) o & *(cyan) o \\ 
*(gray) V & *(gray) V & *(gray) V & *(green) 2 & *(cyan) o & *(cyan) o
\end{ytableau} & \begin{ytableau}
*(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(red) 1 & *(cyan) o & *(cyan) o \\ 
*(green) 2 & *(cyan) o & *(cyan) o & *(cyan) o & *(cyan) o & *(cyan) o
\end{ytableau} 
  \\ \hline
Fixed part &
 (4) & (4) & (4) 
  \\ \hline
Complete ideal &
 (4,2) & (4,3) & (4) 
  \\ \hline
Blocking expansion &
 \begin{math}
f^{(4)}f^{(7,6) / (5)}  +  f^{(4,2)}f^{(7,6) / (5,2)}  +  f^{(4,1)}f^{(7,6) / (5,1)}
\end{math} & \begin{math}
f^{(4)}f^{(7,6) / (5)}  +  f^{(4,2)}f^{(7,6) / (5,2)}  +  f^{(4,3)}f^{(7,6) / (5,3)}  +  f^{(4,1)}f^{(7,6) / (5,1)}
\end{math} & \begin{math}
f^{(4)}f^{(7,6) / (5)}
\end{math} 
  \\ \hline
Reduced blocking expansion &
 \begin{math}
f^{(4)}f^{(7,6) / (5)}  +  f^{(4,2)}f^{(5,4) / (3)}  +  f^{(4,1)}f^{(6,5) / (4)}
\end{math} & \begin{math}
f^{(4)}f^{(7,6) / (5)}  +  f^{(4,2)}f^{(5,4) / (3)}  +  f^{(4,3)}f^{(4,3) / (2)}  +  f^{(4,1)}f^{(6,5) / (4)}
\end{math} & \begin{math}
f^{(4)}f^{(7,6) / (5)}
\end{math} 
  \\ \hline

 
\end{tabularx}
\end{center}
\end{adjustwidth}
\end{table}
:end:




#+begin_comment
With \(\alpha=(1,a)\), \(\beta=(2,b)\), one would think that
we must distinguish between the "generic case" \(\lambda_{2} > a\), when the
right border of \(\lambda\) does not interfere, and the "special case"
\(\lambda_{2} \le a\), where it does interfere. We will later on study the
limit of the  probability
\(\Prob(P_{\lambda} ; \alpha < b)\) as \(\lambda \to (+\infty, +\infty)\), with bounded difference \(\lambda_{1} - \lambda_{2}\),
answering the question "what is the probability that \(\alpha\) is sorted before \(\beta\)
in an infinitely long two-row partition?" For this question, only the generic case is
relevant.
#+end_comment



#+name: table-tworows-abeforeb-special
#+begin_src sage :exports none :results value latex drawer :noweb yes
<<two-row>>
res1, res2, res3 = res4, res5, res6
o4 = r'''
\begin{table}[h]
\begin{adjustwidth}{-0.1cm}{-0.1cm}
\label{table:tworows}
\caption{Partitions with two rows, \(\alpha\) in first row, special case}
\begin{center}
\begin{tabularx}{420pt}{|X|X|X|X|} \hline
\(\lambda, \alpha, \beta\) &
'''
o4 += (res1['lambda'])._repr_() + ' , '
o4 += str(res1['alpha']) + ' , '
o4 += str(res1['beta']) + ' & '

o4 += (res2['lambda'])._repr_() + ' , '
o4 += str(res2['alpha']) + ' , '
o4 += str(res2['beta']) + ' &  '

o4 += (res3['lambda'])._repr_() + ' , '
o4 += str(res3['alpha']) + ' , '
o4 += str(res3['beta']) + '  '

o4 += r'''\\ \hline '''

o4 += r'''Tableau &'''
o4 += latex_tableau(res1['tableau_ab'])  + ' & '
o4 += latex_tableau(res2['tableau_ab'])  + ' & '
o4 += latex_tableau(res3['tableau_ab'])

o4 += r'''
  \\ \hline
Fixed part &
'''
o4 += (res1['fixed_part_ab'])._repr_() + ' & '
o4 += (res2['fixed_part_ab'])._repr_() + ' & '
o4 += (res3['fixed_part_ab'])._repr_()

o4 += r'''
  \\ \hline
Complete ideal &
'''
o4 += (res1['complete_ideal_ab'])._repr_() + ' & '
o4 += (res2['complete_ideal_ab'])._repr_() + ' & '
o4 += (res3['complete_ideal_ab'])._repr_()

o4 += r'''
  \\ \hline
Blocking expansion &
'''
o4 += mathwrap_LatexExpr(res1['blocking_expansion_ab_string']) + ' & '
o4 += mathwrap_LatexExpr(res2['blocking_expansion_ab_string']) + ' & '
o4 += mathwrap_LatexExpr(res3['blocking_expansion_ab_string'])

o4 += r'''
  \\ \hline
Reduced blocking expansion &
'''
o4 += mathwrap_LatexExpr(res1['blocking_expansion_ab_reduced_string']) + ' & '
o4 += mathwrap_LatexExpr(res2['blocking_expansion_ab_reduced_string']) + ' & '
o4 += mathwrap_LatexExpr(res3['blocking_expansion_ab_reduced_string'])
o4 += r'''
  \\ \hline

'''
o4 += r'''
\end{tabularx}
\end{center}
\end{adjustwidth}
\end{table}
'''
LatexExpr(o4)
#+end_src

#+RESULTS: table-tworows-abeforeb-special
:results:

\begin{table}[h]
\begin{adjustwidth}{-0.1cm}{-0.1cm}
\label{table:tworows}
\caption{Partitions with two rows, \(\alpha\) in first row, special case}
\begin{center}
\begin{tabularx}{420pt}{|X|X|X|X|} \hline
\(\lambda, \alpha, \beta\) &
[7, 5] , (1, 7) , (2, 1) & [7, 5] , (1, 7) , (2, 4) &  [7, 5] , (1, 7) , (2, 5)  \\ \hline Tableau & \begin{ytableau}
*(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(red) 1 \\
*(green) 2 & *(cyan) o & *(cyan) o & *(cyan) o & *(cyan) o
\end{ytableau} & \begin{ytableau}
*(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(red) 1 \\
*(gray) V & *(gray) V & *(gray) V & *(green) 2 & *(cyan) o
\end{ytableau} & \begin{ytableau}
*(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(red) 1 \\
*(gray) V & *(gray) V & *(gray) V & *(gray) V & *(green) 2
\end{ytableau}
  \\ \hline
Fixed part &
 [6] & [6] & [6]
  \\ \hline
Complete ideal &
 [6] & [6, 3] & [6, 4]
  \\ \hline
Blocking expansion &
 \begin{math}
f^{[6]}f^{[7, 5] / [7]}
\end{math} & \begin{math}
f^{[6, 3]}f^{[7, 5] / [7, 3]}  +  f^{[6, 2]}f^{[7, 5] / [7, 2]}  +  f^{[6]}f^{[7, 5] / [7]}  +  f^{[6, 1]}f^{[7, 5] / [7, 1]}
\end{math} & \begin{math}
f^{[6, 2]}f^{[7, 5] / [7, 2]}  +  f^{[6, 4]}f^{[7, 5] / [7, 4]}  +  f^{[6]}f^{[7, 5] / [7]}  +  f^{[6, 3]}f^{[7, 5] / [7, 3]}  +  f^{[6, 1]}f^{[7, 5] / [7, 1]}
\end{math}
  \\ \hline
Reduced blocking expansion &
 \begin{math}
f^{[6]}f^{[7, 5] / [7]}
\end{math} & \begin{math}
f^{[6, 3]}f^{[4, 2] / [4]}  +  f^{[6, 2]}f^{[5, 3] / [5]}  +  f^{[6]}f^{[7, 5] / [7]}  +  f^{[6, 1]}f^{[6, 4] / [6]}
\end{math} & \begin{math}
f^{[6, 2]}f^{[5, 3] / [5]}  +  f^{[6, 4]}f^{[3, 1] / [3]}  +  f^{[6]}f^{[7, 5] / [7]}  +  f^{[6, 3]}f^{[4, 2] / [4]}  +  f^{[6, 1]}f^{[6, 4] / [6]}
\end{math}
  \\ \hline


\end{tabularx}
\end{center}
\end{adjustwidth}
\end{table}
:end:


#+end_mexample


#+begin_src sage :exports none
lam = Partition([10,6])
alpha = (0,7)
beta = (1,2)
unicode_art(Tableau_Template_Decorated(lam, alpha, beta))
unicode_art(Tableau_Template_Decorated(lam, beta, alpha))
#+end_src

#+RESULTS:
:results:
┌───┬───┬───┬───┬───┬───┬───┬───┬───┬───┐
│ F │ F │ F │ F │ F │ F │ F │ a │ o │ o │
├───┼───┼───┼───┼───┼───┼───┴───┴───┴───┘
│ V │ V │ b │ o │ o │ o │
└───┴───┴───┴───┴───┴───┘
┌───┬───┬───┬───┬───┬───┬───┬───┬───┬───┐
│ F │ F │ F │ V │ V │ V │ V │ b │ o │ o │
├───┼───┼───┼───┼───┼───┼───┴───┴───┴───┘
│ F │ F │ a │ o │ o │ o │
└───┴───┴───┴───┴───┴───┘
:end:


Guided by these examples, we state the following theorem for \(P=P_{\lambda}\) with \(\lambda=(\lambda_{1},\lambda_{2})\).

#+name: thm-tworows
#+begin_theorem
Let \(\lambda=(\lambda_{1},\lambda_{2})\) be a partition with two rows, and let \(P=P_{\lambda}\) be its cell poset.
Suppose that \(\alpha,\beta \in P_{\lambda}\) are incomparable. The \(\alpha\) and \(\beta\) belong to different rows,
and there are two cases.
When  \(\alpha=(1,a)\), \(\beta=(2,b)\) with \(1\le b<a \le \lambda_{1}\), then
#+name: eq-abeforebexp
   \begin{align}
    A_{{P}}(\alpha) & = (a-1) \\
    G_{{P}}(\alpha,\beta) & = \{(2,j) \mid 1 \le j < b\} \\
    D_{{P}}(\alpha,\beta) & = (a-1,b-1) \\
    \blocking{P}{\alpha}{\beta} & = \{(a -1,t) \mid 0 \le t \le  b-1\} \\
    e(P;\alpha < \beta) & = \sum_{t=0}^{b-1} f^{(a-1,t)} f^{\lambda / (a,t)} \\
    & = f^{(a-1)} f^{\lambda / (a)} + \sum_{t=1}^{b-1} f^{(a-1,t)} f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}
    \end{align}

If \(\alpha=(2,a)\), \(\beta=(1,b)\) with \(1\le a < b \le \lambda_{1}\), then
#+name: eq-bbeforeaexp
    \begin{align}
        A_{{P}}(\alpha)  &= (a,a-1) \\
        G_{{P}}(\alpha,\beta) &= \{(1,j) \mid a < j < b\} \\
        D_{{P}}(\alpha,\beta) &= (b-1,a-1) \\
        \blocking{P}{\alpha}{\beta} &= \{(t,a-1) \mid a \le t \le b-1\} \\
        e(P;\alpha < \beta) &= \sum_{t=a}^{b-1} f^{(t,a-1)} f^{\lambda / (t,a) }
        = \sum_{t=a}^{b-1} f^{(t,a-1)} f^{(\lambda_{1}-a,\lambda_{2}-a) / (t-a) }
    \end{align}    
#+end_theorem
#+begin_proof
We first assume that \(\alpha=(1,a)\), \(\beta=(2,b)\), with \(1\le b<a \le \lambda_{1}\).
To facilitate the visualisation of the steps taken in the proof, here is the decorated tableau when \(\lambda=(7,6)\), \(a=5\), \(b=3\):
#+begin_export latex
\ytableausetup{nosmalltableaux}
\begin{center}
\begin{ytableau}
*(yellow) F & *(yellow) F & *(yellow) F & *(yellow) F & *(red) a & *(cyan) o & *(cyan) o \\
*(gray) V & *(gray) V & *(green) b & *(cyan) o & *(cyan) o & *(cyan) o
\end{ytableau}.
\end{center}
\ytableausetup{smalltableaux}
#+end_export


It is immediate that \(A_{P}(\alpha) =\{(1,i) \mid 1 \le i \le a-1\}\) which we can represent as the subpartition
\((a-1) \subset \lambda\).
Since \(G_{{P}}(\alpha,\beta)\) is the set of cells that are
\(\not \ge \alpha\),
\(\not \ge \beta\),
\(\not \le \alpha\),
they must reside on the second row, to the left of \(\beta\), hence
\(G_{P}(\alpha,\beta) =\{(2,j) \mid 1 \le j \le b - 1\).
The complete ideal \(D_{p}(\alpha,\beta)\)
is comprised of the cells that are
\(\not \ge \alpha\),
\(\not \ge \beta\),
so from the first row, it chooses precisely \(A_{p}(\alpha)\), and from the second row,
\(D_{P}(\alpha,\beta)\), hence
\[
D_{{P}}(\alpha,\beta) = \{(1,i) \mid 1 \le i \le a-1\} \cup \{(2,j) \mid 1 \le j \le b-1\} = (a-1,b-1),
\]
with the convention that \(b-1\) may be zero.
A blocking ideal \(T\) contains all of \(A_{p}(\alpha)\) and an order ideal subset of
\(G_{P}(\alpha,\beta)\), so it is of the form \((a-1,t)\) with \(0 \le t \le b-1\).
For this \(T\), \(T \cup \{\alpha\} = (a,t)\), so the blocking expansion becomes
\[
e(P;\alpha < \beta) = \sum_{t=0}^{b-1} f^{(a-1,t)} f^{\lambda / (a,t).}
\]
For \(t \ge 1\), the skew partition \(\lambda / (a,t)\) has \(t\) empty columns to the left,
and can be "reduced" to \((\lambda_{1}-t,\lambda_{2}-t) / (a-t)\) since
\(f^{\lambda / (a,t)} = f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}\); the reduced expansion is thus
\[ e(P;\alpha < \beta) = f^{(a-1)} f^{\lambda / (a)} + \sum_{t=1}^{b-1} f^{(a-1,t)} f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}.\]

The case \(\alpha=(2,a)\), \(\beta=(1,b)\), \(1\le a < b \le \lambda_{1}\) is proved similarly.
#+end_proof

** Number of SYT on partitions and skew-partitions with two rows
#+begin_src sage :exports none
lam, mu = Partition([8,5]), Partition([3,1])
sk = lam / mu
sk
unicode_art(sk)

nab , duf = Partition([7,4]) / Partition([2,0])
sk2 = nab / duf
sk2
unicode_art(sk2)
AitkenMatrix(lam, mu)
Na, Cd, Cf = AitkenMatrix(nab,duf)
Na, Cd, Cf
Aitken(lam, mu)
Aitken(nab, duf)
factorial(Na)*Cd

empty = Partition([])
Aitken(lam, empty)
AitkenMatrix(lam, empty)
#+end_src

#+RESULTS:
:results:
[8, 5] / [3, 1]
   ┌┬┬┬┬┐
 ┌┬┼┼┼┴┴┘
 └┴┴┴┘
[7, 4] / [2]
  ┌┬┬┬┬┐
┌┬┼┼┼┴┴┘
└┴┴┴┘
(
             [1/5 1/8]
9, 13/40320, [  1 1/4]
)
(
             [1/5 1/8]
9, 13/40320, [  1 1/4]
)
117
117
117
572
(
                [1/8 1/9]
13, 1/10886400, [1/4 1/5]
)
:end:

#+begin_src sage :exports none
lam = Partition([6,4])
unicode_art(Tableau(lam.hook_lengths()))
#+end_src

#+RESULTS:
:results:
┌───┬───┬───┬───┬───┬───┐
│ 7 │ 6 │ 5 │ 4 │ 2 │ 1 │
├───┼───┼───┼───┼───┴───┘
│ 4 │ 3 │ 2 │ 1 │
└───┴───┴───┴───┘
:end:


To find \(\Prob(P_{\lambda}; \alpha < \beta) = \frac{e(P_{\lambda}(\alpha,\beta)}{e(P_{\lambda})}\) for partition posets on partitions
with two rows, we start by  calculating \(\fla = e(P_{\lambda})\) for
\(\lambda = (\lambda_{1},\lambda_{1})\). Using Jacobi-Trudi-Aitken, we have:
#+name: lemma-fl-tworows
#+begin_lemma
When \(\lambda = (\lambda_{1},\lambda_{2})\) with \(0 < \lambda_{2} \le \lambda_{1}\), 
then
#+name: eq-fla-tworows
\begin{equation}
  f^{\lambda} = (\lambda_{1} + \lambda_{2})!
       \begin{vmatrix}
          \frac{1}{\lambda_{1}!} & \frac{1}{(\lambda_{1} + 1)!} \\
          \frac{1}{(\lambda_{2} - 1)!} & \frac{1}{\lambda_{2}!} \\
       \end{vmatrix} 
     = \frac{(\lambda_{1} +  \lambda_{2})!(1 + \lambda_{1} - \lambda_{2})}{(\lambda_{1}+1)!\lambda_{2}!}
\end{equation}
#+end_lemma



Next, since terms of the form \(\flamu\) occur in the blocking expansion of
\(e(P_{\lambda};  \alpha < \beta)\), we calculate those, for two-row skew partitions. We will
also be interested in the limit of \(\Prob({P_{\lambda}}; \alpha < \beta)\) as
\((\lambda_{1},\lambda_{2}) \to (\infty,\infty)\) in such a way that \(\lambda_{1} - \lambda_{2}\) remains bounded. We therefore
compute the corresponding limits of \(\frac{\flamu}{\fla}\).

#+name: tworow-lamu-sym
#+begin_src sage :exports none :results silent
myvars1 =var('r,t')
myvars2 = var('l1', latex_name=r'\lambda_1')
myvars3 = var('l2', latex_name=r'\lambda_2')
myvars4 = var('m1', latex_name=r'\mu_1')
assume(m1 > 0)
assume(l2 > 0)
assume(l1 >= l2)
assume(m1, 'integer')
assume(l1, 'integer')
assume(l2, 'integer')
L = [l1, l2]
M = [m1, 0]
null = [0, 0]
AL = AitkenMatrixSymbolic(L, null)
fla_sym = factorial(l1 + l2)*AL.det()
fla_sym_s = symplify(fla_sym)
ALM = AitkenMatrixSymbolic(L, M)
flamu_sym = factorial(l1 + l2 - m1)*ALM.det()
flamu_sym_s = symplify(flamu_sym)
flq_sym = flamu_sym / fla_sym
flq_sym_s = (flq_sym).simplify_full()
eqsubs = {l1:t, l2:t}
flq_eq = symplify(flq_sym.substitute(eqsubs))
flq_eq_n = (flq_sym.substitute(eqsubs)).simplify_full()
flq_eqlim = limit(flq_eq, t=oo, algorithm='sympy')
flq_eqlim_n = limit(flq_eq_n, t=+Infinity, taylor=True)
rsubs = {l1:t+r, l2:t}
flq_r = symplify(flq_sym.substitute(rsubs))
#+end_src



#+begin_src sage :exports none
<<tworow-lamu-sym>>
flq_rlim = limit(flq_r, t=oo, algorithm='sympy')
#+end_src

#+begin_src sage :exports none :noweb yes :results table
<<tworow-lamu-sym>>
[
['AL: ', vector(AL)],
['fla_sym: ', fla_sym],
['fla_sym_s ', fla_sym_s],
['ALM: ', vector(ALM)],
['flamu_sym: ', flamu_sym],
['flamu_sym_s: ', flamu_sym_s],
['flq_sym: ', flq_sym],
['flq_sym_s: ', flq_sym_s],
['flq_eq: ', flq_eq],
['flq_eq_n: ', flq_eq_n],
['flq_eqlim: ', flq_eqlim],
['flq_eqlim_n: ', flq_eqlim_n],
['flq_r: ', flq_r],
]
#+end_src

#+RESULTS:
:results:
| AL:          | (1/factorial(l1), 1/factorial(l1 + 1), 1/factorial(l2 - 1), 1/factorial(l2))                                                                                                                                              |
| fla_sym:     | -(1/(factorial(l1 + 1)*factorial(l2 - 1)) - 1/(factorial(l1)*factorial(l2)))*factorial(l1 + l2)                                                                                                                           |
| fla_sym_s    | (l1 - l2 + 1)*gamma(l1 + l2 + 1)/(gamma(l1 + 2)*gamma(l2 + 1))                                                                                                                                                            |
| ALM:         | (1/factorial(l1 - m1), 1/factorial(l1 + 1), 1/factorial(l2 - m1 - 1), 1/factorial(l2))                                                                                                                                    |
| flamu_sym:   | -(1/(factorial(l1 + 1)*factorial(l2 - m1 - 1)) - 1/(factorial(l1 - m1)*factorial(l2)))*factorial(l1 + l2 - m1)                                                                                                            |
| flamu_sym_s: | -(1/(factorial(l1 + 1)*factorial(l2 - m1 - 1)) - 1/(factorial(l1 - m1)*factorial(l2)))*factorial(l1 + l2 - m1)                                                                                                            |
| flq_sym:     | (1/(factorial(l1 + 1)*factorial(l2 - m1 - 1)) - 1/(factorial(l1 - m1)*factorial(l2)))*factorial(l1 + l2 - m1)/((1/(factorial(l1 + 1)*factorial(l2 - 1)) - 1/(factorial(l1)*factorial(l2)))*factorial(l1 + l2))            |
| flq_sym_s:   | ((l1 + 1)*factorial(l1)*factorial(l2 - m1 - 1) - l2*factorial(l1 - m1)*factorial(l2 - 1))*factorial(l1 + l2 - m1)/((l1 - l2 + 1)*factorial(l1 + l2)*factorial(l1 - m1)*factorial(l2 - m1 - 1))                            |
| flq_eq:      | sqrt(pi)*(m1 + 1)*gamma(-m1 + 2*t + 1)/(4^t*gamma(-m1 + t + 1)*gamma(t + 1/2))                                                                                                                                            |
| flq_eq_n:    | -(m1 + 1)*t*factorial(-m1 + 2*t)*factorial(t - 1)/((m1 - t)*factorial(-m1 + t - 1)*factorial(2*t))                                                                                                                        |
| flq_eqlim:   | (m1 + 1)/2^m1                                                                                                                                                                                                             |
| flq_eqlim_n: | m1/2^m1 + 1/2^m1                                                                                                                                                                                                          |
| flq_r:       | (1/(factorial(-m1 + t - 1)*factorial(r + t + 1)) - 1/(factorial(-m1 + r + t)*factorial(t)))*factorial(-m1 + r + 2*t)/((1/(factorial(r + t + 1)*factorial(t - 1)) - 1/(factorial(r + t)*factorial(t)))*factorial(r + 2*t)) |
:end:


#+name: flq-sym-latex
#+begin_src sage :exports none :noweb yes
<<tworow-lamu-sym>>
equationwrap_LatexExpr(latex(flq_sym_s))
#+end_src

#+RESULTS: flq-sym-latex
:results:
\begin{equation}
 \frac{{\left({\left({\lambda_1} + 1\right)} {\lambda_1}! \left({\lambda_2} - {\mu_1} - 1\right)! - {\lambda_2} \left({\lambda_1} - {\mu_1}\right)! \left({\lambda_2} - 1\right)!\right)} \left({\lambda_1} + {\lambda_2} - {\mu_1}\right)!}{{\left({\lambda_1} - {\lambda_2} + 1\right)} \left({\lambda_1} + {\lambda_2}\right)! \left({\lambda_1} - {\mu_1}\right)! \left({\lambda_2} - {\mu_1} - 1\right)!}
 \end{equation}
:end:

#+name: flq-eqlim-latex
#+begin_src sage :exports none :noweb yes
<<tworow-lamu-sym>>
equationwrap_LatexExpr(latex(flq_eqlim))
#+end_src

#+RESULTS: flq-eqlim-latex
:results:
\begin{equation}
 \frac{{\mu_1} + 1}{2^{{\mu_1}}}
 \end{equation}
:end:


#+name: lemma-flm-tworows
#+begin_lemma
Let \(\lambda=(\lambda_{1},\lambda_{2})\), \(\mu=(\mu_{1})\),
\(\tilde{\lambda}=(\lambda_{1}+k,\lambda_{2}+k)\),
\(\tilde{\mu}=(\mu_{1}+k,k)\).
Then
#+name: eq-flamutw
\begin{equation}
f^{\lambda / \mu}  = f^{\tilde{\lambda} / \tilde{\mu}}
=
|\lambda / \mu|!
\left \lvert
\begin{matrix}
g(\lambda_{1} - \mu_{1}) & g(\lambda_{1} + 1) \\
g(\lambda_{2} - \mu_{{1}} -1) & g(\lambda_{2})
\end{matrix}
\right \rvert
\end{equation}
If \(\mu_{1} \ge \lambda_{2}\) then this quantity is
#+name: eq-flamutw-ce
\begin{equation}
  \frac{(\lambda_{1} + \lambda_{2} - \mu_{1})!}{(\lambda_{1} - \mu_{1})! \lambda_{2}!}
  = \binom{\lambda_{1} + \lambda_{2} - \mu_{1}}{\lambda_{2}}
\end{equation}
and if \(\mu_{1} < \lambda_{2}\) it is
#+name: eq-flamutw-cg
\begin{equation}
(\lambda_{1} + \lambda_{2} - \mu_{1})!
\left(
\frac{1}{(\lambda_{1} - \mu_{1})!} \frac{1}{\lambda_{1}!}
-
\frac{1}{(\lambda_{1}+1)!}  \frac{1}{(\lambda_{2} - \mu_{1} -1)!}
\right)
\end{equation}

Consequently,
#+name: eq-probtw-c
\begin{equation}
  \begin{split}
    \frac{\flamu}{\fla}
    & =
      \frac{|\lambda|!
      \begin{vmatrix}
        g(\lambda_{1}) & g(\lambda_{1} + 1) \\
        g(\lambda_{2} -1) & g(\lambda_{2})
      \end{vmatrix}
      }
      {|\lambda / \mu|!
      \begin{vmatrix}
        g(\lambda_{1} - \mu_{1}) & g(\lambda_{1} + 1) \\
        g(\lambda_{2} - \mu_{{1}} -1) & g(\lambda_{2})
      \end{vmatrix}
      } \\
  \end{split}
 \end{equation}
 which for \(\mu_{1} \ge \lambda_{2}\) is
#+name: eq-qtw-ce
\begin{equation}
\frac{(\lambda_{1} + \lambda_{2} - \mu_{1})!}{(\lambda_{1} - \mu_{1})!}
\frac{(\lambda_{1}+1)!}{1 + \lambda_{1} - \lambda_{2}}
\end{equation}
and for \(\mu_{1} < \lambda_{2}\) is
#+CALL: flq-sym-latex()
#+name: eq-flq-sym
#+RESULTS:
:results:
\begin{equation}
 \frac{{\left({\left({\lambda_1} + 1\right)} {\lambda_1}! \left({\lambda_2} - {\mu_1} - 1\right)! - {\lambda_2} \left({\lambda_1} - {\mu_1}\right)! \left({\lambda_2} - 1\right)!\right)} \left({\lambda_1} + {\lambda_2} - {\mu_1}\right)!}{{\left({\lambda_1} - {\lambda_2} + 1\right)} \left({\lambda_1} + {\lambda_2}\right)! \left({\lambda_1} - {\mu_1}\right)! \left({\lambda_2} - {\mu_1} - 1\right)!}
 \end{equation}
:end:
When \((\lambda_{1},\lambda_{2}) \to (+\infty, +\infty)\) with \(\lambda_{1} - \lambda_{2}\) bounded,
this last expression, and thus \(\frac{\flamu}{\fla}\), tends to the limit
#+CALL: flq-eqlim-latex()
#+name: eq-flq-eqlim
#+RESULTS:
:results:
\begin{equation}
 \frac{{\mu_1} + 1}{2^{{\mu_1}}}
 \end{equation}
:end:
#+end_lemma
#+begin_proof
The identity ([[eq-flamutw]]) follows from Theorem [[thm-aitken]] and Lemma [[lemma-fl-tworows]];
([[eq-flamutw-ce]]) and  ([[eq-flamutw-cg]]) are immediate consequences. Using Lemma [[lemma-fl-tworows]]
yields the next three equations. The last limit was found using the computer algebra package Sympy [cite:@meurer2017sympy].
#+end_proof

#+name: testing-flq-eqlim
#+begin_src sage :exports none
<<tworow-lamu-sym>>
conj1 = flq_eq_n.substitute(m1=1)
myrange = range(5,15)
limrange = range(35,38)
[conj1.substitute({t: v}) for v in myrange]
conj2 = flq_eq_n.substitute(m1=2)
[conj2.substitute({t: v}) for v in myrange]
[sp_syt(Partition([v,v]) / Partition([2])) / p_syt(Partition([v,v])) for v in myrange]
conj3 = flq_eq_n.substitute(m1=3)
[conj3.substitute({t: v}) for v in myrange]
[sp_syt(Partition([v,v]) / Partition([3])) / p_syt(Partition([v,v])) for v in myrange]


limit(conj2, t=+Infinity), (2+1)*2**(-2)
[numerical_approx(sp_syt(Partition([v,v]) / Partition([2])) / p_syt(Partition([v,v]))) for v in limrange]
limit(conj3, t=+Infinity), (3+1)*2**(-3)
[numerical_approx(sp_syt(Partition([v,v]) / Partition([3])) / p_syt(Partition([v,v]))) for v in limrange]
conj4 = flq_eq_n.substitute(m1=4)
numerical_approx(limit(conj4, t=+Infinity)), numerical_approx((4+1)*2**(-4))
[numerical_approx(sp_syt(Partition([v,v]) / Partition([4])) / p_syt(Partition([v,v]))) for v in limrange]
#+end_src

#+RESULTS: testing-flq-eqlim
:results:
[1, 1, 1, 1, 1, 1, 1, 1, 1, 1]
[2/3, 15/22, 9/13, 7/10, 12/17, 27/38, 5/7, 33/46, 18/25, 13/18]
[2/3, 15/22, 9/13, 7/10, 12/17, 27/38, 5/7, 33/46, 18/25, 13/18]
[1/3, 4/11, 5/13, 2/5, 7/17, 8/19, 3/7, 10/23, 11/25, 4/9]
[1/3, 4/11, 5/13, 2/5, 7/17, 8/19, 3/7, 10/23, 11/25, 4/9]
(3/4, 3/4)
[0.739130434782609, 0.739436619718310, 0.739726027397260]
(1/2, 1/2)
[0.478260869565217, 0.478873239436620, 0.479452054794521]
(0.312500000000000, 0.312500000000000)
[0.285528877352369, 0.286282914880588, 0.286995948292495]
:end:



** Number of SYT with placing a given cell before another given cell, for partitions  with two rows
We continue to study the case \(\lambda=(\lambda_{1}, \lambda_{2})\), \(\alpha, \beta \in P_{\lambda}\) incomparable. As noted earlier,
we must have that \(\alpha\) and \(\beta\) are situated in different rows.
Since
\begin{equation}
  e(P_{\lambda}; \alpha < \beta) + e(P_{\lambda}; \beta < \alpha)
  = e(P_{\lambda})
  = \fla
\end{equation}
we can assume that \(\alpha\) is in the first row, and \(\beta\) in the second row,
so \(\alpha=(1,a)\), \(\beta=(2,b)\), \(1 \le b <a \le \lambda_{1}\).


*** The cell in the first row precedes the cell in the second row, which is situated in the beginning of the row
Before tackling the general case, we study what happens when \(\alpha=(1,a)\), \(\beta=(2,1)\), \(\lambda=(\lambda_{1},\lambda_{2})\), \(\alpha\) precedes \(\beta\).
It is almost as simple as the "warmup" case, since the "blocking expansion" will have only one term. We illustrate the particular case \(\lambda=(10,7)\), \(a=5\).
\[\ydiagram[*(green) \bullet]
    {4+1, 0+1}
    *[*(white)]{10,7}.
\]    


#+begin_src sage :exports none
lam = Partition([7,6])
mu = Partition([5])
sk = lam / mu
AitkenMatrix(lam, mu)
sk.jacobi_trudi().transpose())
#+end_src

#+RESULTS:
:results:
(
           [1/2 1/8]
8, 3/4480, [  1 1/6]
)
:end:

#+begin_src sage :exports none :results output
load("code/blocking-generic.sage")
load("code/blocking-partitions.sage")
lam = Partition([17,9])
b = 1
for a in range(2,12):
    alpha = (0, a-1)
    beta = (1,0)
    res = blocking_show(lam, alpha, beta, colored=True)
    print(a,alpha,beta)
    print(res['blocking_expansion_ab_string'])
    bex = res['blocking_expansion_ab']
    val = res['blocking_expansion_ab_values']
    count = res['blocking_expansion_ab_count']
    print(bex,val,count)
    print((bex[0][1].jacobi_trudi().transpose()))
    print()
#+end_src

#+RESULTS:
:results:
2 (0, 1) (1, 0)
f^{(1)}f^{(17,9) / (2)}
[((1), (17,9) / (2))] [(1, 1172908)] 1172908
[h(15) h(18)]
[ h(6)  h(9)]

3 (0, 2) (1, 0)
f^{(2)}f^{(17,9) / (3)}
[((2), (17,9) / (3))] [(1, 783541)] 783541
[h(14) h(18)]
[ h(5)  h(9)]

4 (0, 3) (1, 0)
f^{(3)}f^{(17,9) / (4)}
[((3), (17,9) / (4))] [(1, 490105)] 490105
[h(13) h(18)]
[ h(4)  h(9)]

5 (0, 4) (1, 0)
f^{(4)}f^{(17,9) / (5)}
[((4), (17,9) / (5))] [(1, 292600)] 292600
[h(12) h(18)]
[ h(3)  h(9)]

6 (0, 5) (1, 0)
f^{(5)}f^{(17,9) / (6)}
[((5), (17,9) / (6))] [(1, 167770)] 167770
[h(11) h(18)]
[ h(2)  h(9)]

7 (0, 6) (1, 0)
f^{(6)}f^{(17,9) / (7)}
[((6), (17,9) / (7))] [(1, 92359)] 92359
[h(10) h(18)]
[ h(1)  h(9)]

8 (0, 7) (1, 0)
f^{(7)}f^{(17,9) / (8)}
[((7), (17,9) / (8))] [(1, 48619)] 48619
[ h(9) h(18)]
[  h()  h(9)]

9 (0, 8) (1, 0)
f^{(8)}f^{(17,9) / (9)}
[((8), (17,9) / (9))] [(1, 24310)] 24310
[ h(8) h(18)]
[    0  h(9)]

10 (0, 9) (1, 0)
f^{(9)}f^{(17,9) / (10)}
[((9), (17,9) / (10))] [(1, 11440)] 11440
[ h(7) h(18)]
[    0  h(9)]

11 (0, 10) (1, 0)
f^{(10)}f^{(17,9) / (11)}
[((10), (17,9) / (11))] [(1, 5005)] 5005
[ h(6) h(18)]
[    0  h(9)]
:end:

#+name: tworow-b1-flq
#+begin_src sage :noweb yes :exports none
<<tworow-lamu-sym>>
myvars5 = var('a')
newspec = {m1:a}
f1 = fla_sym_s.substitute(newspec)
f2 =flamu_sym_s.substitute(newspec)
f3 =flq_sym_s.substitute(newspec)
f4 =flq_eqlim.substitute(newspec)
#+end_src

#+RESULTS: tworow-b1-flq

#+begin_src sage :exports none :noweb yes :results table
<<tworow-b1-flq>>
[
    ['fla', f1],
    ['flamu', f2],
    ['flq', f3],
    ['flqeqlim', f4],
]
#+end_src

#+RESULTS:
:results:
| fla      | (l1 - l2 + 1)*gamma(l1 + l2 + 1)/(gamma(l1 + 2)*gamma(l2 + 1))                                                                                                                                 |
| flamu    | -(1/(factorial(-a + l2 - 1)*factorial(l1 + 1)) - 1/(factorial(-a + l1)*factorial(l2)))*factorial(-a + l1 + l2)                                                                                 |
| flq      | ((l1 + 1)*factorial(-a + l2 - 1)*factorial(l1) - l2*factorial(-a + l1)*factorial(l2 - 1))*factorial(-a + l1 + l2)/((l1 - l2 + 1)*factorial(-a + l1)*factorial(-a + l2 - 1)*factorial(l1 + l2)) |
| flqeqlim | (a + 1)/2^a                                                                                                                                                                                    |
:end:

#+name: thm-b-br
#+begin_theorem
Let \(a>1\) be an integer, \(\alpha=(1,a)\), \(\beta=(2,1)\), \(\lambda=(\lambda_{1},\lambda_{2})\).
Then
#+name: eq:lam2b1expansion
\begin{equation}
  \begin{split}
    e(P_{\lambda}; \alpha < \beta) & = f^{(a-1)} f^{\lambda / (a)} = f^{\lambda / (a)} \\
    \Prob(P_{\lambda}; \alpha < \beta)  & = \frac{e(P_{\lambda}; \alpha < \beta)}{e(P_{\lambda})} = \frac{f^{\lambda / (a)}}{\fla}.
  \end{split}
\end{equation}
For the "special case" when \(\lambda_{2} \le a\) we have that
#+name: eq:lam2b1value-exceptional
\begin{equation}
  \begin{split}
    f^{\lambda / (a)} & = \frac{(\lambda_{1 }+ \lambda_{2} - a)!}{(\lambda_1 - a)! \lambda_2!} \\
    \frac{f^{\lambda / (a)}}{\fla} &  = \frac{(\lambda_{1} + \lambda_{2} -a)! (\lambda_{1} + 1)!}{(\lambda_{1} - a)!(\lambda_{1} + \lambda_{2})! (1 + \lambda_1 - \lambda_2)}.
  \end{split}
\end{equation}
whereas for the "generic case" \(\lambda_{2} > a\) it holds that
#+name: eq:f3-latex
#+begin_src sage :noweb yes :results latex
<<tworow-b1-flq>>
LatexExpr(r"\begin{equation}\label{eq:f3}") 
LatexExpr(r"\begin{split}")
LatexExpr(r"f^{\lambda / (a)} & = ")
latex(f2)
LatexExpr(r" \\  \frac{f^{\lambda / (a)}}{\fla} &  = ")
latex(f3)
LatexExpr(r"\end{split}")
LatexExpr(r"\end{equation}")
#+end_src

#+RESULTS: eq:f3-latex
#+begin_export latex
\begin{equation}\label{eq:f3}
\begin{split}
f^{\lambda / (a)} & = 
-{\left(\frac{1}{\left(-a + {\lambda_2} - 1\right)! \left({\lambda_1} + 1\right)!} - \frac{1}{\left(-a + {\lambda_1}\right)! {\lambda_2}!}\right)} \left(-a + {\lambda_1} + {\lambda_2}\right)!
 \\  \frac{f^{\lambda / (a)}}{\fla} &  = 
\frac{{\left({\left({\lambda_1} + 1\right)} \left(-a + {\lambda_2} - 1\right)! {\lambda_1}! - {\lambda_2} \left(-a + {\lambda_1}\right)! \left({\lambda_2} - 1\right)!\right)} \left(-a + {\lambda_1} + {\lambda_2}\right)!}{{\left({\lambda_1} - {\lambda_2} + 1\right)} \left(-a + {\lambda_1}\right)! \left(-a + {\lambda_2} - 1\right)! \left({\lambda_1} + {\lambda_2}\right)!}
\end{split}
\end{equation}
#+end_export

#+end_theorem
#+begin_proof
Apply Theorem [[thm-tworows]] and Lemma [[lemma-flm-tworows]].
#+end_proof



#+name: ab-matrix
#+begin_src sage :exports none :results silent
load("code/blocking-generic.sage")
load("code/blocking-partitions.sage")
def ab_matrix(a=2, b=1, n=10, minindex = 3, reindex=0):
    alpha = (0, a - 1)
    beta = (1, b - 1)
    spp = sorting_probability_partitions
    if reindex == 0:
        C = matrix(QQ, n, n, lambda i,j: 0 if i < j  else spp(Partition([i +  minindex, j + minindex]), alpha , beta))
    else:   
        C = matrix(QQ, n, n, lambda i,j: spp(Partition([i + j+  minindex, j + minindex]), alpha , beta))
    return C
#+end_src


#+name: two-row-prob-matrix
#+begin_src sage  :exports none :var a=2 b=1 n=10 minindex=3 output="txt" reindex=0
<<ab-matrix>>
A = ab_matrix(a,b,n,minindex, reindex=reindex)

if output == "txt":
    A
elif output == "unicode":
    unicode_art(A)
elif output == "latex":
    latex(A)
elif output == "displaymath":
    displaymathwrap_LatexExpr(latex(A))
elif output == "equation":
    equationwrap_LatexExpr(latex(A))    
elif output == "math":
    mathwrap_LatexExpr(latex(A))
#+end_src

#+RESULTS: two-row-prob-matrix
#+begin_example
[    3/5       0       0       0       0       0       0       0       0       0]
[   9/14    9/14       0       0       0       0       0       0       0       0]
[  19/28     2/3     2/3       0       0       0       0       0       0       0]
[  17/24   31/45   15/22   15/22       0       0       0       0       0       0]
[  11/15   39/55   23/33    9/13    9/13       0       0       0       0       0]
[ 83/110    8/11   37/52   64/91    7/10    7/10       0       0       0       0]
[  17/22   29/39   66/91     5/7   17/24   12/17   12/17       0       0       0]
[  41/52   69/91   31/42   29/40 195/272 109/153   27/38   27/38       0       0]
[  73/91   27/35     3/4   25/34   37/51   41/57   68/95     5/7     5/7       0]
[  57/70   47/60 207/272   38/51 251/342   69/95 101/140 166/231   33/46   33/46]
#+end_example

#+call: two-row-prob-matrix[:results drawer :exports none](a=2, b=1, n=10, minindex=3, output="unicode" )
#+RESULTS:
:results:
⎛    3/5       0       0       0       0       0       0       0       0       0⎞
⎜   9/14    9/14       0       0       0       0       0       0       0       0⎟
⎜  19/28     2/3     2/3       0       0       0       0       0       0       0⎟
⎜  17/24   31/45   15/22   15/22       0       0       0       0       0       0⎟
⎜  11/15   39/55   23/33    9/13    9/13       0       0       0       0       0⎟
⎜ 83/110    8/11   37/52   64/91    7/10    7/10       0       0       0       0⎟
⎜  17/22   29/39   66/91     5/7   17/24   12/17   12/17       0       0       0⎟
⎜  41/52   69/91   31/42   29/40 195/272 109/153   27/38   27/38       0       0⎟
⎜  73/91   27/35     3/4   25/34   37/51   41/57   68/95     5/7     5/7       0⎟
⎝  57/70   47/60 207/272   38/51 251/342   69/95 101/140 166/231   33/46   33/46⎠
:end:

#+name: example-a2
#+begin_mexample
When \(a=2\), the probability \(c(\lambda_{1},\lambda_{2}) = \Prob(P_{(\lambda_{1},\lambda_{2})}; (1,2) < (2,1))\)
is given by specialising \eqref{eq:f3}, yielding

#+name: latex-f3a2
#+begin_src sage :noweb yes :results latex
<<tworow-b1-flq>>
f3a2 = f3.subs({a:2}).simplify_full()
equationwrap_LatexExpr(latex(f3a2),label='eq:f3a2')
#+end_src

#+RESULTS: latex-f3a2
#+begin_export latex
\begin{equation}
\label{eq:f3a2}
 \frac{{\lambda_1}^{2} + {\left({\lambda_1} - 2\right)} {\lambda_2} + {\lambda_2}^{2} - {\lambda_1}}{{\lambda_1}^{2} + {\left(2 \, {\lambda_1} - 1\right)} {\lambda_2} + {\lambda_2}^{2} - {\lambda_1}} 
 \end{equation}
#+end_export
For small \(\lambda_{1} \ge \lambda_{2}\), \(c(\lambda_{1},\lambda_{2})\) varies as follows (\(\lambda_1\) indexes rows, \(\lambda_{2}\) columns):
#+call: two-row-prob-matrix[:results latex](a=2, b=1, n=10, minindex=2, output="equation" )

#+RESULTS:
#+begin_export latex
\begin{equation}
 \left(\begin{array}{rrrrrrrrrr}
\frac{1}{2} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{3}{5} & \frac{3}{5} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{2}{3} & \frac{9}{14} & \frac{9}{14} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{5}{7} & \frac{19}{28} & \frac{2}{3} & \frac{2}{3} & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{3}{4} & \frac{17}{24} & \frac{31}{45} & \frac{15}{22} & \frac{15}{22} & 0 & 0 & 0 & 0 & 0 \\
\frac{7}{9} & \frac{11}{15} & \frac{39}{55} & \frac{23}{33} & \frac{9}{13} & \frac{9}{13} & 0 & 0 & 0 & 0 \\
\frac{4}{5} & \frac{83}{110} & \frac{8}{11} & \frac{37}{52} & \frac{64}{91} & \frac{7}{10} & \frac{7}{10} & 0 & 0 & 0 \\
\frac{9}{11} & \frac{17}{22} & \frac{29}{39} & \frac{66}{91} & \frac{5}{7} & \frac{17}{24} & \frac{12}{17} & \frac{12}{17} & 0 & 0 \\
\frac{5}{6} & \frac{41}{52} & \frac{69}{91} & \frac{31}{42} & \frac{29}{40} & \frac{195}{272} & \frac{109}{153} & \frac{27}{38} & \frac{27}{38} & 0 \\
\frac{11}{13} & \frac{73}{91} & \frac{27}{35} & \frac{3}{4} & \frac{25}{34} & \frac{37}{51} & \frac{41}{57} & \frac{68}{95} & \frac{5}{7} & \frac{5}{7}
\end{array}\right) 
 \end{equation}
#+end_export

This table is row increasing but column decreasing;
indeed, we can verify that 
#+name: ca2incx
#+begin_src sage :results latex
<<tworow-b1-flq>>
f3a2 = f3.subs({a:2}).simplify_full()
c = f3a2
v=var('lambda_1, lambda_2')
u1 = c.subs({l1:lambda_1 +1, l2:lambda_2}) - c.subs({l1:lambda_1, l2:lambda_2})
u1 = u1.simplify_full().factor()
equationwrap_LatexExpr(
    r"c(\lambda_1 +1,\lambda_2) - c(\lambda_1,\lambda_2) = " +
    latex(u1) +
    r" > 0",
    label='eq:u1')
#+end_src

#+RESULTS: ca2incx
#+begin_export latex
\begin{equation}
\label{eq:u1}
 c(\lambda_1 +1,\lambda_2) - c(\lambda_1,\lambda_2) = \frac{{\left(\lambda_{1} - \lambda_{2} + 3\right)} \lambda_{2}}{{\left(\lambda_{1} + \lambda_{2} + 1\right)} {\left(\lambda_{1} + \lambda_{2}\right)} {\left(\lambda_{1} + \lambda_{2} - 1\right)}} > 0 
 \end{equation}
#+end_export
and that
#+name: ca2incy
#+begin_src sage :results latex
<<tworow-b1-flq>>
f3a2 = f3.subs({a:2}).simplify_full()
c = f3a2
v=var('lambda_1, lambda_2')
u2 = c.subs({l1:lambda_1, l2:lambda_2+1}) - c.subs({l1:lambda_1, l2:lambda_2})
u2 = u2.simplify_full().factor()
equationwrap_LatexExpr(
    r"c(\lambda_1,\lambda_2+1) - c(\lambda_1,\lambda_2) = " +
    latex(u2) +
    r" \le 0",label='eq:u2')
#+end_src

#+RESULTS: ca2incy
#+begin_export latex
\begin{equation}
\label{eq:u2}
 c(\lambda_1,\lambda_2+1) - c(\lambda_1,\lambda_2) = -\frac{{\left(\lambda_{1} - \lambda_{2} - 1\right)} {\left(\lambda_{1} + 1\right)}}{{\left(\lambda_{1} + \lambda_{2} + 1\right)} {\left(\lambda_{1} + \lambda_{2}\right)} {\left(\lambda_{1} + \lambda_{2} - 1\right)}} \le 0 
 \end{equation}
#+end_export
The limits of \(c(\lambda_{1},\lambda_{2})\) for a a fixed \(\lambda_{2}\), i.e. down a fixed column,
is \(\lim_{{t \to \infty}}c(t,\lambda_{2}) = 1\).
Down the main diagonal (or parallel to it) the limit is
\(\lim_{{t \to \infty}}c(t+r,t) = 3/4\). This can be verified using formal symbolic methods;
we used SymPy [cite:@meurer2017sympy]. More generally, we conjecture that
for \(p \ge q \ge 1\) coprime integers,
#+name: a2-conj
\begin{equation}
\lim_{t \to \infty} c(tp, tq) = \frac{p^2 + pq + q^2}{(p+q)^2}.
\end{equation}
This means that the limit of \(c\) along a line with rational slope
can take *any* rational value in the interval \([3/4,1]\).
#+end_mexample


The  probabilities \(\Prob(P_{(\lambda_{1},\lambda_{2})}; (1,a) < (2,b))\) for \(a=2,3,4,5\), \(b=1\)
are shown below.


\(a=3, b=1\)
#+call: two-row-prob-matrix[:results latex](a=3, b=1, n=10, minindex=3, reindex=0, output="equation" )

#+RESULTS:
#+begin_export latex
\begin{equation}
 \left(\begin{array}{rrrrrrrrrr}
\frac{1}{5} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{2}{7} & \frac{2}{7} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{5}{14} & \frac{1}{3} & \frac{1}{3} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{5}{12} & \frac{17}{45} & \frac{4}{11} & \frac{4}{11} & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{7}{15} & \frac{23}{55} & \frac{13}{33} & \frac{5}{13} & \frac{5}{13} & 0 & 0 & 0 & 0 & 0 \\
\frac{28}{55} & \frac{5}{11} & \frac{11}{26} & \frac{37}{91} & \frac{2}{5} & \frac{2}{5} & 0 & 0 & 0 & 0 \\
\frac{6}{11} & \frac{19}{39} & \frac{41}{91} & \frac{3}{7} & \frac{5}{12} & \frac{7}{17} & \frac{7}{17} & 0 & 0 & 0 \\
\frac{15}{26} & \frac{47}{91} & \frac{10}{21} & \frac{9}{20} & \frac{59}{136} & \frac{65}{153} & \frac{8}{19} & \frac{8}{19} & 0 & 0 \\
\frac{55}{91} & \frac{19}{35} & \frac{1}{2} & \frac{8}{17} & \frac{23}{51} & \frac{25}{57} & \frac{41}{95} & \frac{3}{7} & \frac{3}{7} & 0 \\
\frac{22}{35} & \frac{17}{30} & \frac{71}{136} & \frac{25}{51} & \frac{80}{171} & \frac{43}{95} & \frac{31}{70} & \frac{101}{231} & \frac{10}{23} & \frac{10}{23}
\end{array}\right) 
 \end{equation}
#+end_export

\(a=4, b=1\)
#+call: two-row-prob-matrix[:results latex](a=4, b=1, n=10, minindex=4, reindex=0, output="equation" )

#+RESULTS:
#+begin_export latex
\begin{equation}
 \left(\begin{array}{rrrrrrrrrr}
\frac{1}{14} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{5}{42} & \frac{5}{42} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{1}{6} & \frac{5}{33} & \frac{5}{33} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{7}{33} & \frac{5}{27} & \frac{25}{143} & \frac{25}{143} & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{14}{55} & \frac{125}{572} & \frac{200}{1001} & \frac{5}{26} & \frac{5}{26} & 0 & 0 & 0 & 0 & 0 \\
\frac{42}{143} & \frac{251}{1001} & \frac{41}{182} & \frac{11}{52} & \frac{7}{34} & \frac{7}{34} & 0 & 0 & 0 & 0 \\
\frac{30}{91} & \frac{461}{1638} & \frac{114}{455} & \frac{63}{272} & \frac{203}{918} & \frac{70}{323} & \frac{70}{323} & 0 & 0 & 0 \\
\frac{33}{91} & \frac{113}{364} & \frac{131}{476} & \frac{257}{1020} & \frac{230}{969} & \frac{74}{323} & \frac{30}{133} & \frac{30}{133} & 0 & 0 \\
\frac{11}{28} & \frac{643}{1904} & \frac{61}{204} & \frac{1055}{3876} & \frac{1231}{4845} & \frac{129}{532} & \frac{345}{1463} & \frac{75}{322} & \frac{75}{322} & 0 \\
\frac{143}{340} & \frac{667}{1836} & \frac{2495}{7752} & \frac{283}{969} & \frac{139}{513} & \frac{268}{1045} & \frac{125}{506} & \frac{50}{207} & \frac{11}{46} & \frac{11}{46}
\end{array}\right) 
 \end{equation}
#+end_export

\(a=5, b=1\)
#+call: two-row-prob-matrix[:results latex](a=5, b=1, n=10, minindex=5, reindex=0, output="equation" )

#+RESULTS:
#+begin_export latex
\begin{equation}
 \left(\begin{array}{rrrrrrrrrr}
\frac{1}{42} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{1}{22} & \frac{1}{22} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{7}{99} & \frac{9}{143} & \frac{9}{143} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{14}{143} & \frac{83}{1001} & \frac{1}{13} & \frac{1}{13} & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{18}{143} & \frac{19}{182} & \frac{29}{312} & \frac{3}{34} & \frac{3}{34} & 0 & 0 & 0 & 0 & 0 \\
\frac{2}{13} & \frac{461}{3640} & \frac{15}{136} & \frac{31}{306} & \frac{63}{646} & \frac{63}{646} & 0 & 0 & 0 & 0 \\
\frac{33}{182} & \frac{71}{476} & \frac{131}{1020} & \frac{112}{969} & \frac{35}{323} & \frac{2}{19} & \frac{2}{19} & 0 & 0 & 0 \\
\frac{99}{476} & \frac{35}{204} & \frac{1709}{11628} & \frac{211}{1615} & \frac{16}{133} & \frac{502}{4389} & \frac{18}{161} & \frac{18}{161} & 0 & 0 \\
\frac{143}{612} & \frac{79}{408} & \frac{107}{646} & \frac{25}{171} & \frac{139}{1045} & \frac{63}{506} & \frac{11}{92} & \frac{27}{230} & \frac{27}{230} & 0 \\
\frac{1001}{3876} & \frac{139}{646} & \frac{7}{38} & \frac{237}{1463} & \frac{37}{253} & \frac{137}{1012} & \frac{59}{460} & \frac{371}{2990} & \frac{11}{90} & \frac{11}{90}
\end{array}\right) 
 \end{equation}
#+end_export



#+begin_src sage :noweb yes :exports none
<<tworow-lamu-sym>>
spec1 = {m1:2}
f = flq_sym_s.substitute(spec1)
f
limit(f, l1=oo, algorithm='sympy')
#+end_src

#+RESULTS:
:results:
-(l2*factorial(l1 - 2)*factorial(l2 - 1) - (l1 + 1)*factorial(l1)*factorial(l2 - 3))*factorial(l1 + l2 - 2)/((l1 - l2 + 1)*factorial(l1 + l2)*factorial(l1 - 2)*factorial(l2 - 3))
1
:end:


Pictorially, the  probabilities are displayed in Figure [[fig:Mat-tworows-b1-export]].


#+name: fig-Mat-tworows-b1
#+attr_org: :width 300
#+begin_src sage :results file :file img/abmatrixb1.png :exports none :var n=60 reindex=0
<<ab-matrix>>
import matplotlib as mpl
var('i,j')

alist=[2,3,4,5]
m = [(ab_matrix(a=_, b=1, n=n, minindex=_, reindex=reindex)).n() for _ in alist]

p = [matrix_plot(m[_-2], cmap='gray', colorbar=True, norm=mpl.colors.Normalize(vmin=0, vmax=1, clip=False), title=f"a={_}, b=1") for _ in alist]
# p = [contour_plot(
#     lambda i,j: m[_][floor(i),floor(j)],
#     (i,0,n-1),(j,0,n-1),
#     title=f"a={alist[_]}, b=1",
#     colorbar=True,
#     labels=False,
#     plotpoints=n,
#     cmap='autumn',
#     region = lambda i,j: i - j,
# ) for _ in range(len(alist))]

graphics_array([[_] for _ in p]).show(figsize=[6,12])
#+end_src

#+RESULTS: fig-Mat-tworows-b1
[[file:img/abmatrixb1.png]]



#+caption: Probabilities $\Prob(P_{(\lambda_{1},\lambda_{2})}; (1,a) < (2,b))$  for two-row partitions, a=2,3,4,5 and  b=1, rows indexed by $\lambda_1$, columns by \(\lambda_{2}\) 
#+name: fig:Mat-tworows-b1-export
#+ATTR_LATEX:  :height 1.0\textheight :align center
[[./img/abmatrixb1.png]]



#+begin_theorem
Assume as before that \(\alpha=(1,a)\), \(\beta=(2,1)\), \(\lambda = (\lambda_{1},\lambda_{2})\).
When \((\lambda_{1},\lambda_{2}) \to (\infty,\infty)\), in such a way that \(\lambda_{1} - \lambda_{2}\) remains bounded, then \(\Prob(P_{\lambda}; \alpha < \beta)\)  tends to the limit value
#+name: latex-f4
#+begin_src sage :noweb yes results latex
<<tworow-b1-flq>>
equationwrap_LatexExpr(latex(f4),label='eq:f4')
#+end_src

#+RESULTS: latex-f4
:results:
\begin{equation}
\label{eq:f4}
 \frac{a + 1}{2^{a}}
 \end{equation}
:end:

On the other hand, when \(\lambda_{2}\) is fixed and \(\lambda_{1} \to \infty\), then
the limit of \(\Prob(P_{\lambda}; \alpha < \beta)\) is 1.
#+end_theorem
#+begin_proof
Apply Lemma [[lemma-flm-tworows]].
#+end_proof

We will somewhat sloppily say that (\ref{eq:f4}) is the 
the probability that \(\alpha=(1,a)\) is ordered before \(\beta=(2,1)\) in a SYT on an "infinitely long" two-row partition \(\lambda\); note that we demand that the two arms have grown towards infinity with bounded difference. In particular, it is the
limit, as \(n \to \infty\), of \(\Prob(P_{(n,n)} ; \alpha < \beta)\). 
We tabulate this limit value for a few values of \(a\) in Table [[tab-tworow-b1]].
#+name: tab-tworow-b1-gen
#+attr_latex: :align |l|r|r|r|r|r| :environment tabularx
#+begin_src sage :noweb yes :results table
<<tworow-b1-flq>>
toprow = list(range(2,11))
formatrow = [' ' for _ in toprow]
botrow = [f4.substitute({a:t}) for t in toprow]
[[' / '] + formatrow, [a] + toprow, ['Probability'] + botrow]
#+end_src
#+name: tab-tworow-b1
#+caption: Probability that \(\alpha=(1,a)\) is ordered before \(\beta=(2,1)\) in an infinitely long two-row partition \(\lambda\)
#+RESULTS: tab-tworow-b1
| a           |   2 |   3 |    4 |    5 |    6 |    7 |     8 |     9 |      10 |
| Probability | 3/4 | 1/2 | 5/16 | 3/16 | 7/64 | 1/16 | 9/256 | 5/256 | 11/1024 |

#+name: ex-skewlimit
#+begin_mexample
If we instead put \(\lambda=(\lambda_{1},\lambda_{2}) = t(2,1)\) and let \(t \to \infty\), then
\(\Prob(P_{\lambda}; \alpha < \beta) \to (2^{{a+1} -1})3^{{-a}}\). 
#+end_mexample

More generally,  we conjecture the following:
#+begin_conjecture
Let \(p \ge q \ge 1\) be two coprime integers. Then
\begin{equation}
  \lim_{{t \to \infty}} \Prob(P_{(tp,tq)} ; (1,a) < (2,1))
  = \frac{p^{a+1} - q^{a+1}}{(p-q)(p+q)^a}
  = \frac{\sum_{{k=0}}^a p^{a-k}q^k}{(p+q)^a}.
\end{equation}
#+end_conjecture
Setting \(p=q=1\) recovers \ref{eq:f4}, as expected.

*** The cell in the first row precedes the cell in the second row, general case
When \(\lambda=(\lambda_{1},\lambda_{2})\), \(\alpha=(1,a)\), \(\beta=(2,b)\), the "blocking expansion" contains
several terms; furthermore, it may be convenient to "reduce" \(f^{\lambda_{1}/ (a,t)}\)
to \(f^{(\lambda_{1} -t, \lambda_{2} -t) /(a - t)}\), which have the same value, but is a skew
partition whose second part has only one row; we have previously dealt with
those in Lemma [[lemma-flm-tworows]].
As an example, when \(\lambda=(10,7)\), \(\alpha=(1,7)\), \(\beta=(2,4)\), the picture is
\begin{displaymath}
    \ydiagram[*(green) \bullet]
    {6+1, 3+1}
    *[*(white)]{10,7}.
\end{displaymath}






#+name: lemma-tworow-reduce
#+begin_lemma
Let \(\lambda = (\lambda_{1}, \lambda_{2})\) and \(\mu=(\mu_{1},\mu_{2}) \subset \lambda\) be partitions, with \(\mu_{2} > 0\).
Put \(\tilde{\lambda} = (\lambda_{1} - \mu_{2}, \lambda_{2} - \mu_{2})\), \(\tilde{\mu} = (\mu_{1} - \mu_{2})\).
Then
#+name: eq-red-tworow
\begin{equation}
  \frac{f^{\tilde{\lambda}}}{\fla}
  = \frac{\lvert \tilde{\lambda} \rvert !}{\lvert {\lambda} \rvert !} \frac{H(\lambda)}{H(\tilde{\lambda})}
  = \frac{(\lambda_{1} + \lambda_{2} -2 \mu_{2})!}{(\lambda_{1} + \lambda_{2})!}
  \frac{(\lambda_{1} + 1)! \lambda_{2}!}{(\lambda_{1} + 1 - \mu_{2})! (\lambda_{2} - \mu_{2})!}
\end{equation}
For fixed \(\mu\), as \(\lambda \to (+\infty,+\infty)\) with bounded difference \(\lambda_{1} - \lambda_{2}\),
#+name: eq-red-tworow-lim
\begin{equation}
  \frac{f^{\tilde{\lambda}}}{\fla} \to 2^{-2\mu_{2}}
\end{equation}

#+end_lemma
#+begin_proof
When reducing we remove \(\mu_{2}\) cells from both rows, hence
\(\frac{\lvert \tilde{\lambda} \rvert !}{\lvert {\lambda} \rvert !}
= \frac{(\lambda_{1} + \lambda_{2} -2 \mu_{2})!}{(\lambda_{1} + \lambda_{2})!}\).

Recall from Lemma [[lemma-fl-tworows]] that
\(H_{\lambda}(\lambda) = \frac{(\lambda_{1} + 1)!}{1 +\lambda_{1} - \lambda_{2}} \lambda_{2}!\).
Thus
\begin{equation*}
  \begin{split}
    \frac{H(\lambda)}{H(\tilde{\lambda})}
    & = \frac{\frac{(\lambda_{1} + 1)!}{1 + \lambda_{1} - \lambda_{2}} \lambda_{2}!}
            {\frac{(\lambda_{1} + 1 - \mu_{2})!}{1 + \lambda_{1} - \lambda_{2}} (\lambda_{2} - \mu_{2})! }
      \\
    & = \frac{(\lambda_{1} + 1)! \lambda_{2}!}{(\lambda_{1} + 1 - \mu_{2})! (\lambda_{2} - \mu_{2})!}
  \end{split}
\end{equation*}
Combining these two observations yields ([[eq-red-tworow]]).

The limit ([[eq-red-tworow-lim]]) was calculated by Maxima [cite:@maxima].
#+end_proof

#+begin_src sage :exports none
lam, mu = Partition([8,5]), Partition([4,2])
tlam, tmu = Partition([6,3]), Partition([2])
T1, S1 = Tableau(lam.hook_lengths()), Tableau(mu.hook_lengths())
T2, S2 = Tableau(tlam.hook_lengths()), Tableau(tmu.hook_lengths())
unicode_art(T1), unicode_art(T2)
unicode_art(), unicode_art(S2)
#+end_src

#+RESULTS:
:results:
(┌───┬───┬───┬───┬───┬───┬───┬───┐
 │ 9 │ 8 │ 7 │ 6 │ 5 │ 3 │ 2 │ 1 │
 ├───┼───┼───┼───┼───┼───┴───┴───┘
 │ 5 │ 4 │ 3 │ 2 │ 1 │
 └───┴───┴───┴───┴───┘            ,
 ┌───┬───┬───┬───┐
 │ 5 │ 4 │ 2 │ 1 │
 ├───┼───┼───┴───┘
 │ 2 │ 1 │
 └───┴───┘        )
(┌───┬───┬───┬───┬───┬───┐
 │ 7 │ 6 │ 5 │ 3 │ 2 │ 1 │
 ├───┼───┼───┼───┴───┴───┘
 │ 3 │ 2 │ 1 │
 └───┴───┴───┘            ,
 ┌───┬───┐
 │ 2 │ 1 │
 └───┴───┘)
:end:



#+begin_src sage :exports none
myvars6 = var('l1,l2,m2,r,t')
assume(m2 > 0, l2 > 0, l1 >= l2, r > 0, t > 0)
assume(m2, 'integer')
assume(l1, 'integer')
assume(l2, 'integer')
assume(r, 'integer')
assume(t, 'integer')


lamfac = factorial(l1 + l2)
rlamfac = factorial(l1 + l2 - 2*m2)
Hlam = (factorial(l1 + 1) / (1 + l1 - l2))*factorial(l2)
rHlam = (factorial(l1 + 1 -m2) / (1 + l1 - l2))*factorial(l2 - m2)
lamq = rlamfac/lamfac
Hq = Hlam/rHlam
fq = lamq*Hq
subrt = {l2: t, l1: r+t}
# limit((rlamfac/lamfac).substitute(subrt), t=oo, dir='+', algorithm='sympy')
limit(lamq.substitute(subrt), t = +Infinity, taylor=True)
assume(m2 > 2 )
limit(Hq.substitute(subrt), t = +Infinity, taylor=True)

forget()
assume(m2 > 0, l2 > 0, l1 >= l2, r > 0, t > 0)
assume(m2, 'integer')
assume(l1, 'integer')
assume(l2, 'integer')
assume(r, 'integer')
assume(t, 'integer')
assumptions()

lfq = limit(fq.substitute(subrt), t = +Infinity, taylor=True)
lfq
#+end_src

#+RESULTS:
:results:
0
+Infinity
[m2 > 0,
 l2 > 0,
 l1 >= l2,
 r > 0,
 t > 0,
 m2 is integer,
 l1 is integer,
 l2 is integer,
 r is integer,
 t is integer]
1/(2^(2*m2))
:end:



#+begin_src sage :exports none
for t in range(5,35):
    mu = Partition([3,1])
    lam = Partition([t+7,t])
    rlam = Partition([t+6,t-1])
    print(f'{t} {numerical_approx(p_syt(rlam)/p_syt(lam))}')
#+end_src

#+RESULTS:
:results:
5 0.238970588235294
6 0.245614035087719
7 0.250000000000000
8 0.252964426877470
9 0.255000000000000
10 0.256410256410256
11 0.257389162561576
12 0.258064516129032
13 0.258522727272727
14 0.258823529411765
15 0.259009009009009
16 0.259109311740891
17 0.259146341463415
18 0.259136212624585
19 0.259090909090909
20 0.259019426456984
21 0.258928571428571
22 0.258823529411765
23 0.258708272859216
24 0.258585858585859
25 0.258458646616541
26 0.258328462887200
27 0.258196721311475
28 0.258064516129032
29 0.257932692307692
30 0.257801899592944
31 0.257672634271100
32 0.257545271629779
33 0.257420091324201
34 0.257297297297297
:end:

#+name: thm-tworows-prob-testing-1
#+begin_src sage :exports none
load("code/blocking-partitions.sage")
def _tr_ab(lam, a, b):
    alpha = (0, a - 1)
    beta = (1, b - 1)
    t_alpha = up_one(alpha)
    t_beta = up_one(beta)
    b_e = blocking_expansion_partitions(lam, alpha, beta)
    b_e_r = blocking_expansion_reduced(b_e)
    b_e_print = blocking_expansion_print(b_e_r)
    b_e_values = blocking_expansion_values(b_e_r)
    b_e_eval = blocking_expansion_eval(b_e_r)
    t_e_eval = numsyt_alpha_before_beta(lam, alpha, beta)
    fla = p_syt(lam)
    b_prob = b_e_eval / fla
    t_prob = sorting_probability_partitions_from_definition(lam, alpha, beta)
    res = {
        'lam': lam,
        'a': a,
        'b': b,
        't_alpha': t_alpha,
        't_beta': t_beta,
        'alpha': alpha,
        'beta': beta,
        'b_e': b_e,
        'b_e_r': b_e_r,
        'b_e_print': b_e_print,
        'b_e_values': b_e_values,
        'b_e_eval': b_e_eval,
        't_e_eval': t_e_eval,
        'fla': fla,
        'b_prob': b_prob,
        't_prob': t_prob,
           }
    return res
#+end_src

#+RESULTS: thm-tworows-prob-testing-1
:results:
:end:

#+name: thm-tworows-prob-testing-2
#+begin_src sage :var a=4 b=1 :exports none
<<thm-tworows-prob-testing-1>>
_tr_ab(Partition([8,6]), a=5, b=1)
_tr_ab(Partition([8,6]), a=5, b=2)
_tr_ab(Partition([8,6]), a=5, b=3)
_tr_ab(Partition([8,6]), a=5, b=4)

_tr_ab(Partition([10,7]), a=6, b=1)
_tr_ab(Partition([10,7]), a=6, b=2)
_tr_ab(Partition([10,7]), a=6, b=3)
_tr_ab(Partition([10,7]), a=6, b=4)
_tr_ab(Partition([10,7]), a=6, b=5)

#+end_src

#+RESULTS: thm-tworows-prob-testing-2
:results:
{'lam': (8,6),
 'a': 5,
 'b': 1,
 't_alpha': (1, 5),
 't_beta': (2, 1),
 'alpha': (0, 4),
 'beta': (1, 0),
 'b_e': [((4), (8,6) / (5))],
 'b_e_r': [((4), (8,6) / (5))],
 'b_e_print': 'f^{(4)}f^{(8,6) / (5)}',
 'b_e_values': [(1, 83)],
 'b_e_eval': 83,
 't_e_eval': 83,
 'fla': 1001,
 'b_prob': 83/1001,
 't_prob': 83/1001}
{'lam': (8,6),
 'a': 5,
 'b': 2,
 't_alpha': (1, 5),
 't_beta': (2, 2),
 'alpha': (0, 4),
 'beta': (1, 1),
 'b_e': [((4), (8,6) / (5)), ((4,1), (8,6) / (5,1))],
 'b_e_r': [((4), (8,6) / (5)), ((4,1), (7,5) / (4))],
 'b_e_print': 'f^{(4)}f^{(8,6) / (5)}  +  f^{(4,1)}f^{(7,5) / (4)}',
 'b_e_values': [(1, 83), (4, 55)],
 'b_e_eval': 303,
 't_e_eval': 303,
 'fla': 1001,
 'b_prob': 303/1001,
 't_prob': 303/1001}
{'lam': (8,6),
 'a': 5,
 'b': 3,
 't_alpha': (1, 5),
 't_beta': (2, 3),
 'alpha': (0, 4),
 'beta': (1, 2),
 'b_e': [((4), (8,6) / (5)), ((4,2), (8,6) / (5,2)), ((4,1), (8,6) / (5,1))],
 'b_e_r': [((4), (8,6) / (5)), ((4,2), (6,4) / (3)), ((4,1), (7,5) / (4))],
 'b_e_print': 'f^{(4)}f^{(8,6) / (5)}  +  f^{(4,2)}f^{(6,4) / (3)}  +  f^{(4,1)}f^{(7,5) / (4)}',
 'b_e_values': [(1, 83), (9, 34), (4, 55)],
 'b_e_eval': 609,
 't_e_eval': 609,
 'fla': 1001,
 'b_prob': 87/143,
 't_prob': 87/143}
{'lam': (8,6),
 'a': 5,
 'b': 4,
 't_alpha': (1, 5),
 't_beta': (2, 4),
 'alpha': (0, 4),
 'beta': (1, 3),
 'b_e': [((4), (8,6) / (5)),
  ((4,2), (8,6) / (5,2)),
  ((4,3), (8,6) / (5,3)),
  ((4,1), (8,6) / (5,1))],
 'b_e_r': [((4), (8,6) / (5)),
  ((4,2), (6,4) / (3)),
  ((4,3), (5,3) / (2)),
  ((4,1), (7,5) / (4))],
 'b_e_print': 'f^{(4)}f^{(8,6) / (5)}  +  f^{(4,2)}f^{(6,4) / (3)}  +  f^{(4,3)}f^{(5,3) / (2)}  +  f^{(4,1)}f^{(7,5) / (4)}',
 'b_e_values': [(1, 83), (9, 34), (14, 19), (4, 55)],
 'b_e_eval': 875,
 't_e_eval': 875,
 'fla': 1001,
 'b_prob': 125/143,
 't_prob': 125/143}
{'lam': (10,7),
 'a': 6,
 'b': 1,
 't_alpha': (1, 6),
 't_beta': (2, 1),
 'alpha': (0, 5),
 'beta': (1, 0),
 'b_e': [((5), (10,7) / (6))],
 'b_e_r': [((5), (10,7) / (6))],
 'b_e_print': 'f^{(5)}f^{(10,7) / (6)}',
 'b_e_values': [(1, 329)],
 'b_e_eval': 329,
 't_e_eval': 329,
 'fla': 7072,
 'b_prob': 329/7072,
 't_prob': 329/7072}
{'lam': (10,7),
 'a': 6,
 'b': 2,
 't_alpha': (1, 6),
 't_beta': (2, 2),
 'alpha': (0, 5),
 'beta': (1, 1),
 'b_e': [((5,1), (10,7) / (6,1)), ((5), (10,7) / (6))],
 'b_e_r': [((5,1), (9,6) / (5)), ((5), (10,7) / (6))],
 'b_e_print': 'f^{(5,1)}f^{(9,6) / (5)}  +  f^{(5)}f^{(10,7) / (6)}',
 'b_e_values': [(5, 209), (1, 329)],
 'b_e_eval': 1374,
 't_e_eval': 1374,
 'fla': 7072,
 'b_prob': 687/3536,
 't_prob': 687/3536}
{'lam': (10,7),
 'a': 6,
 'b': 3,
 't_alpha': (1, 6),
 't_beta': (2, 3),
 'alpha': (0, 5),
 'beta': (1, 2),
 'b_e': [((5,2), (10,7) / (6,2)),
  ((5,1), (10,7) / (6,1)),
  ((5), (10,7) / (6))],
 'b_e_r': [((5,2), (8,5) / (4)), ((5,1), (9,6) / (5)), ((5), (10,7) / (6))],
 'b_e_print': 'f^{(5,2)}f^{(8,5) / (4)}  +  f^{(5,1)}f^{(9,6) / (5)}  +  f^{(5)}f^{(10,7) / (6)}',
 'b_e_values': [(14, 125), (5, 209), (1, 329)],
 'b_e_eval': 3124,
 't_e_eval': 3124,
 'fla': 7072,
 'b_prob': 781/1768,
 't_prob': 781/1768}
{'lam': (10,7),
 'a': 6,
 'b': 4,
 't_alpha': (1, 6),
 't_beta': (2, 4),
 'alpha': (0, 5),
 'beta': (1, 3),
 'b_e': [((5,2), (10,7) / (6,2)),
  ((5,3), (10,7) / (6,3)),
  ((5,1), (10,7) / (6,1)),
  ((5), (10,7) / (6))],
 'b_e_r': [((5,2), (8,5) / (4)),
  ((5,3), (7,4) / (3)),
  ((5,1), (9,6) / (5)),
  ((5), (10,7) / (6))],
 'b_e_print': 'f^{(5,2)}f^{(8,5) / (4)}  +  f^{(5,3)}f^{(7,4) / (3)}  +  f^{(5,1)}f^{(9,6) / (5)}  +  f^{(5)}f^{(10,7) / (6)}',
 'b_e_values': [(14, 125), (28, 69), (5, 209), (1, 329)],
 'b_e_eval': 5056,
 't_e_eval': 5056,
 'fla': 7072,
 'b_prob': 158/221,
 't_prob': 158/221}
{'lam': (10,7),
 'a': 6,
 'b': 5,
 't_alpha': (1, 6),
 't_beta': (2, 5),
 'alpha': (0, 5),
 'beta': (1, 4),
 'b_e': [((5,4), (10,7) / (6,4)),
  ((5,2), (10,7) / (6,2)),
  ((5,1), (10,7) / (6,1)),
  ((5), (10,7) / (6)),
  ((5,3), (10,7) / (6,3))],
 'b_e_r': [((5,4), (6,3) / (2)),
  ((5,2), (8,5) / (4)),
  ((5,1), (9,6) / (5)),
  ((5), (10,7) / (6)),
  ((5,3), (7,4) / (3))],
 'b_e_print': 'f^{(5,4)}f^{(6,3) / (2)}  +  f^{(5,2)}f^{(8,5) / (4)}  +  f^{(5,1)}f^{(9,6) / (5)}  +  f^{(5)}f^{(10,7) / (6)}  +  f^{(5,3)}f^{(7,4) / (3)}',
 'b_e_values': [(42, 34), (14, 125), (5, 209), (1, 329), (28, 69)],
 'b_e_eval': 6484,
 't_e_eval': 6484,
 'fla': 7072,
 'b_prob': 1621/1768,
 't_prob': 1621/1768}
:end:


#+name: testing-thm-tworows-prob
#+begin_src sage :exports none :var n = 7
myvars8 = var('a,t,l1,l2')
fam1t = factorial(a-t)**2/((a-1+t)*factorial(a)*factorial(t))
fam1t
M1 = matrix(SR, n,n, lambda i,j: 0 if j > i - 1 else fam1t.substitute({a: i+2, t: j}) )
M1
M2 = matrix(QQ, n,n, lambda i,j: 0 if j > i - 1 else p_syt(Partition([i+1,j])))
M2

tr = factorial(l1 +l2)*(1+l1-l2)/(factorial(l1+1)*factorial(l2))
tr
tr2 = tr.substitute({l1: a-1, l2:t})
tr2

M3 = matrix(SR, n,n, lambda i,j: 0 if j > i - 1 else fam1t.substitute({a: i+2, t: j}) )
M3

#+end_src

#+RESULTS: testing-thm-tworows-prob
:results:
factorial(a - t)^2/((a + t - 1)*factorial(a)*factorial(t))
[        0         0         0         0         0         0         0]
[        3         0         0         0         0         0         0]
[        8       3/8         0         0         0         0         0]
[       30     24/25      1/40         0         0         0         0]
[      144      10/3      2/35     1/960         0         0         0]
[      840    720/49      5/28     2/945   1/33600         0         0]
[     5760     315/4       5/7     1/168   1/18480 1/1612800         0]
[  0   0   0   0   0   0   0]
[  1   0   0   0   0   0   0]
[  1   3   0   0   0   0   0]
[  1   4   9   0   0   0   0]
[  1   5  14  28   0   0   0]
[  1   6  20  48  90   0   0]
[  1   7  27  75 165 297   0]
(l1 - l2 + 1)*factorial(l1 + l2)/(factorial(l1 + 1)*factorial(l2))
(a - t)*factorial(a + t - 1)/(factorial(a)*factorial(t))
[        0         0         0         0         0         0         0]
[        3         0         0         0         0         0         0]
[        8       3/8         0         0         0         0         0]
[       30     24/25      1/40         0         0         0         0]
[      144      10/3      2/35     1/960         0         0         0]
[      840    720/49      5/28     2/945   1/33600         0         0]
[     5760     315/4       5/7     1/168   1/18480 1/1612800         0]
:end:


#+name: thm-tworows-prob
#+begin_theorem
Let \(\lambda = (\lambda_{1}, \lambda_{2})\), \(\alpha = (1,a)\), \(\beta = (2,b)\) with \(1 < b < \lambda_{2} < a < \lambda_{1}\).
Let \(P=P_{\lambda} = P_{(\lambda_{1}, \lambda_{2})}\). Then
#+name: eq:fexp-ag-bg
\begin{equation}
  \begin{split}
    \Prob(P; \alpha < \beta)  & = \frac{f^{\lambda / (a)} + 
    \sum_{t=1}^{b-1} f^{(a-1,t)}  f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}}{\fla} \\
                    & =  \frac{f^{\lambda / (a)}}{\fla} +
    \sum_{t=1}^{b-1} f^{(a-1,t)}  \frac{f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}}{f^{\tilde{\lambda}}} \frac{f^{\tilde{\lambda}}}{\fla}
  \end{split}
\end{equation}
and for any positive integer \(r\),
#+name: eq:fexp-prob
\begin{equation}
   \lim_{\substack{(\lambda_{1}, \lambda_{2}) \to (\infty,\infty) \\ \lambda_{2} \le \lambda_{1} \le \lambda_{2} + r}} \Prob(P; \alpha < \beta)  =
2^{-a} \left( (a+1) + \sum_{t=1}^{b-1} \frac{(a-1+t)!}{a!t!}(a-t)(a-t+1) 2^{-t} \right)
\end{equation}

#+end_theorem
#+begin_proof
Using Theorem  [[thm-tworows]] we have that
#+name: eq:fexp-ag-bg-pf
\begin{equation*}
  \begin{split}
    \Prob(P; \alpha < \beta)
    & = \frac{e(P;\alpha < \beta)}{e(P)} \\
    & = \frac{1}{\fla} \sum_{t=0}^{b-1} f^{(a-1,t)} f^{\lambda / (a,t)} \\
    & = \frac{1}{\fla} f^{(a-1)} f^{\lambda / (a)} +
      \frac{1}{\fla} \sum_{t=1}^{b-1} f^{(a-1,t)} f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)} \\
    & = \frac{f^{\lambda / (a)}}{\fla} +
      \sum_{t=1}^{b-1} f^{(a-1,t)} \frac{f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}}{\fla} \\
    & = \frac{f^{\lambda / (a)}}{\fla} +
      \sum_{t=1}^{b-1} f^{(a-1,t)}
      \frac{f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}}{f^{(\lambda_{1}-t,\lambda_{2}-t)}}
      \frac{f^{(\lambda_{1}-t,\lambda_{2}-t)}}{\fla}
      \end{split}.
\end{equation*}

From Lemma [[lemma-flm-tworows]] we get that
\begin{align*}
  \frac{f^{\lambda / (a)}}{\fla}  & \to (a + 1)2^{-a} \\
  \frac{f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}}{f^{(\lambda_{1}-t,\lambda_{2}-t)}}  & \to (a-t+1)2^{-(a-t)}
\end{align*}
as \((\lambda_{1}, \lambda_{2}) \to (\infty,\infty)\) while \(\lambda_{2} \le \lambda_{1} \le \lambda_{2} + r\) for some fixed \(r\).


Lemma [[lemma-fl-tworows]] gives that
\begin{equation*}
 f^{(a - 1, t)} = \frac{(a - 1 + t)!(a - t)}{a!t!}.
\end{equation*}

Finally, Lemma [[lemma-tworow-reduce]] shows that
\begin{equation*}
 \frac{f^{(\lambda_{1}-t,\lambda_{2}-t)}}{\fla} \to 2^{-2t}
\end{equation*}
as \((\lambda_{1}, \lambda_{2}) \to (\infty,\infty)\) with \(\lambda_{1} - \lambda_{2}\) bounded.

Hence, combining, we arrive at
#+name: eq-tworows-prob-limit-general
\begin{equation*}
  \begin{split}
    \lim_{\lambda \to (\infty,\infty)}  \Prob(P; \alpha < \beta)
    & = \lim_{\lambda \to (\infty,\infty)} \left(
      \frac{f^{\lambda / (a)}}{\fla}
    + \sum_{t=1}^{b-1} f^{(a-1,t)}
      \frac{f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}}{f^{(\lambda_{1}-t,\lambda_{2}-t)}}
      \frac{f^{(\lambda_{1}-t,\lambda_{2}-t)}}{\fla} \right) \\
    & = \lim_{\lambda \to (\infty,\infty)} \frac{f^{\lambda / (a)}}{\fla} \\
    & +  \sum_{t=1}^{b-1} f^{(a-1,t)}
      \lim_{\lambda \to (\infty,\infty)} \frac{f^{(\lambda_{1}-t,\lambda_{2}-t) / (a-t)}}{f^{(\lambda_{1}-t,\lambda_{2}-t)}}
      \lim_{\lambda \to (\infty,\infty)}\frac{f^{(\lambda_{1}-t,\lambda_{2}-t)}}{\fla}  \\
    & = (a+1)2^{-a}  +
      \sum_{t=1}^{b-1} \frac{(a-1+t)!(a-t)}{a!t!} (a-t+1)2^{-(a-t)} 2^{-2t} \\
    & = 2^{-a} \left( (a+1) + \sum_{t=1}^{b-1} \frac{(a-1+t)!}{a!t!}(a-t)(a-t+1) 2^{-t} \right)
  \end{split}
\end{equation*}
as \((\lambda_{1}, \lambda_{2}) \to (\infty,\infty)\) with \(\lambda_{1} - \lambda_{2}\) bounded.
#+end_proof


#+begin_remark
We can substitute ([[eq-flamutw-cg]]) in ([[eq:fexp-ag-bg]]) to obtain an explicit formula
involving binomial coefficients.
#+end_remark

#+name: symbab-tr
#+begin_src sage :exports none :results silent
def two_row_lim(a:Integer, b:Integer):
    if b >= a:
        return 0
    s = (a+1)*2**(-a)
    for t in range(1,b):
        fam1 = (a - t)*factorial(a + t - 1)/(factorial(a)*factorial(t))
        fmured = (a-t+1)*2**(t-a)
        fredq = 2**(-2*t)
        s += fam1*fmured*fredq
    return s

def large_two_row(a,b, large=20):
    lam = Partition([large,large])
    alpha = (0, a-1)
    beta = (1, b-1)
    return sorting_probability_partitions_from_definition(lam, alpha,beta)

def ab_mat2(n=10, minindex = 1):
    return matrix(
        QQ, n, n,
        lambda i,j: 0 if i <= j else two_row_lim(i + minindex, j + minindex)
    )

def large_ab_mat2(n=10, minindex = 1, Large = 20):
    return matrix(
        QQ, n, n,
        lambda i,j: 0 if i <= j else large_two_row(i + minindex, j + minindex, large=Large)
    )


#+end_src

#+begin_src sage :exports none
<<symbab-tr>>
ab_mat2()
ab_mat2(n=5).numerical_approx()
'---------------------------------------------------------------------'
large_ab_mat2(n=5, Large=10).numerical_approx()
'---------------------------------------------------------------------'
large_ab_mat2(n=5, Large=12).numerical_approx()

#+end_src

#+RESULTS:
:results:
[            0             0             0             0             0             0             0             0             0             0]
[          3/4             0             0             0             0             0             0             0             0             0]
[          1/2           7/8             0             0             0             0             0             0             0             0]
[         5/16         11/16         59/64             0             0             0             0             0             0             0]
[         3/16           1/2         25/32       121/128             0             0             0             0             0             0]
[         7/64         11/32        79/128       107/128       491/512             0             0             0             0             0]
[         1/16        29/128        59/128        89/128       223/256      991/1024             0             0             0             0]
[        9/256        37/256      337/1024       281/512     3073/4096     3667/4096   15955/16384             0             0             0]
[        5/256        23/256        29/128      849/2048     2523/4096     1619/2048     7477/8192   32053/32768             0             0]
[      11/1024         7/128      155/1024      309/1024    7947/16384     5475/8192   26905/32768   30337/32768 128641/131072             0]
[0.000000000000000 0.000000000000000 0.000000000000000 0.000000000000000 0.000000000000000]
[0.750000000000000 0.000000000000000 0.000000000000000 0.000000000000000 0.000000000000000]
[0.500000000000000 0.875000000000000 0.000000000000000 0.000000000000000 0.000000000000000]
[0.312500000000000 0.687500000000000 0.921875000000000 0.000000000000000 0.000000000000000]
[0.187500000000000 0.500000000000000 0.781250000000000 0.945312500000000 0.000000000000000]
'---------------------------------------------------------------------'
[ 0.000000000000000  0.000000000000000  0.000000000000000  0.000000000000000  0.000000000000000]
[ 0.710526315789474  0.000000000000000  0.000000000000000  0.000000000000000  0.000000000000000]
[ 0.421052631578947  0.829721362229102  0.000000000000000  0.000000000000000  0.000000000000000]
[ 0.216718266253870  0.574303405572755  0.872291021671827  0.000000000000000  0.000000000000000]
[0.0975232198142415  0.335913312693498  0.642414860681115  0.889973803286497  0.000000000000000]
'---------------------------------------------------------------------'
[0.000000000000000 0.000000000000000 0.000000000000000 0.000000000000000 0.000000000000000]
[0.717391304347826 0.000000000000000 0.000000000000000 0.000000000000000 0.000000000000000]
[0.434782608695652 0.838509316770186 0.000000000000000 0.000000000000000 0.000000000000000]
[0.232919254658385 0.596273291925466 0.883131742399477 0.000000000000000 0.000000000000000]
[0.111801242236025 0.366786531546257 0.672768878718536 0.903755552564275 0.000000000000000]
:end:

#+begin_src sage :exports none
<<symbab-tr>>
a, b = 6, 3
a, b
two_row_lim(a,b), numerical_approx(two_row_lim(a,b)), numerical_approx(large_two_row(a,b, large=12))
#+end_src

#+RESULTS:
:results:
(6, 3)
(79/128, 0.617187500000000, 0.441782204872796)
:end:

#+begin_src sage :exports none
two_row_lim(a=2,b=1)
two_row_lim(a=4,b=2)
#+end_src

#+RESULTS:
:results:
3/4
11/16
:end:

*** Examples
The  probabilities
\(\Prob({{P_{\lambda}}}; \alpha < \beta)\)
 with fixed \(\alpha=(1,a)\), \(\beta=(2,b)\),
\(\lambda_{1} \ge \lambda_{2}\) varying, can be arranged as a lower-triangular matrix.
We have already shown the case \(a=2\), \(b=1\).
Here are a few others. For simplicity, \(\lambda_{1},\lambda_{2}\) starts at \(a\).

\(a=3\), \(b=2\)
#+call: two-row-prob-matrix[:results latex](a=3, b=2, n=10, minindex=3, output="displaymath" )

#+RESULTS:
#+begin_export latex
\begin{displaymath}
 \left(\begin{array}{rrrrrrrrrr}
\frac{3}{5} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{5}{7} & \frac{5}{7} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{11}{14} & \frac{16}{21} & \frac{16}{21} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{5}{6} & \frac{4}{5} & \frac{26}{33} & \frac{26}{33} & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{13}{15} & \frac{137}{165} & \frac{241}{297} & \frac{115}{143} & \frac{115}{143} & 0 & 0 & 0 & 0 & 0 \\
\frac{49}{55} & \frac{47}{55} & \frac{119}{143} & \frac{821}{1001} & \frac{53}{65} & \frac{53}{65} & 0 & 0 & 0 & 0 \\
\frac{10}{11} & \frac{125}{143} & \frac{851}{1001} & \frac{76}{91} & \frac{43}{52} & \frac{14}{17} & \frac{14}{17} & 0 & 0 & 0 \\
\frac{12}{13} & \frac{81}{91} & \frac{709}{819} & \frac{309}{364} & \frac{57}{68} & \frac{382}{459} & \frac{268}{323} & \frac{268}{323} & 0 & 0 \\
\frac{85}{91} & \frac{411}{455} & \frac{80}{91} & \frac{205}{238} & \frac{433}{510} & \frac{815}{969} & \frac{1351}{1615} & \frac{111}{133} & \frac{111}{133} & 0 \\
\frac{33}{35} & \frac{32}{35} & \frac{106}{119} & \frac{89}{102} & \frac{555}{646} & \frac{4117}{4845} & \frac{561}{665} & \frac{1229}{1463} & \frac{135}{161} & \frac{135}{161}
\end{array}\right)
 \end{displaymath}
#+end_export

\(a=4\), \(b=2\)
#+call: two-row-prob-matrix[:results latex](a=4, b=2, n=10, minindex=4, output="displaymath" )

#+RESULTS:
#+begin_export latex
\begin{displaymath}
 \left(\begin{array}{rrrrrrrrrr}
\frac{2}{7} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{17}{42} & \frac{17}{42} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{1}{2} & \frac{31}{66} & \frac{31}{66} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{19}{33} & \frac{157}{297} & \frac{73}{143} & \frac{73}{143} & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{7}{11} & \frac{83}{143} & \frac{551}{1001} & \frac{7}{13} & \frac{7}{13} & 0 & 0 & 0 & 0 & 0 \\
\frac{98}{143} & \frac{626}{1001} & \frac{107}{182} & \frac{59}{104} & \frac{19}{34} & \frac{19}{34} & 0 & 0 & 0 & 0 \\
\frac{66}{91} & \frac{544}{819} & \frac{453}{728} & \frac{81}{136} & \frac{533}{918} & \frac{371}{646} & \frac{371}{646} & 0 & 0 & 0 \\
\frac{69}{91} & \frac{127}{182} & \frac{311}{476} & \frac{127}{204} & \frac{584}{969} & \frac{191}{323} & \frac{78}{133} & \frac{78}{133} & 0 & 0 \\
\frac{11}{14} & \frac{173}{238} & \frac{139}{204} & \frac{837}{1292} & \frac{605}{969} & \frac{81}{133} & \frac{878}{1463} & \frac{96}{161} & \frac{96}{161} & 0 \\
\frac{55}{68} & \frac{1381}{1836} & \frac{5477}{7752} & \frac{1301}{1938} & \frac{331}{513} & \frac{131}{209} & \frac{311}{506} & \frac{503}{828} & \frac{139}{230} & \frac{139}{230}
\end{array}\right)
 \end{displaymath}
#+end_export

\(a=5\), \(b=2\)
#+call: two-row-prob-matrix[:results latex](a=5, b=2, n=10, minindex=5, output="displaymath" )

#+RESULTS:
#+begin_export latex
\begin{displaymath}
 \left(\begin{array}{rrrrrrrrrr}
\frac{5}{42} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{13}{66} & \frac{13}{66} & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{3}{11} & \frac{107}{429} & \frac{107}{429} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{49}{143} & \frac{303}{1001} & \frac{41}{143} & \frac{41}{143} & 0 & 0 & 0 & 0 & 0 & 0 \\
\frac{58}{143} & \frac{709}{2002} & \frac{373}{1144} & \frac{139}{442} & \frac{139}{442} & 0 & 0 & 0 & 0 & 0 \\
\frac{6}{13} & \frac{293}{728} & \frac{19}{52} & \frac{457}{1326} & \frac{217}{646} & \frac{217}{646} & 0 & 0 & 0 & 0 \\
\frac{93}{182} & \frac{2767}{6188} & \frac{5351}{13260} & \frac{364}{969} & \frac{581}{1615} & \frac{6}{17} & \frac{6}{17} & 0 & 0 & 0 \\
\frac{66}{119} & \frac{41}{84} & \frac{1705}{3876} & \frac{9847}{24225} & \frac{870}{2261} & \frac{9258}{24871} & \frac{1122}{3059} & \frac{1122}{3059} & 0 & 0 \\
\frac{121}{204} & \frac{4073}{7752} & \frac{2297}{4845} & \frac{141}{323} & \frac{7287}{17765} & \frac{3777}{9614} & \frac{669}{1748} & \frac{87}{230} & \frac{87}{230} & 0 \\
\frac{143}{228} & \frac{542}{969} & \frac{3923}{7752} & \frac{451}{969} & \frac{91}{209} & \frac{7963}{19228} & \frac{2}{5} & \frac{1171}{2990} & \frac{803}{2070} & \frac{803}{2070}
\end{array}\right)
 \end{displaymath}
#+end_export


As before, we can look at a matrix plot of these cases.
They are shown in Figure [[fig:Mat-tworows-c1-export]].


#+name: fig-Mat-tworows-c1
#+attr_org: :width 500
#+begin_src sage :results file :file img/abmatrixc1.png :exports none
<<ab-matrix>>
import matplotlib as mpl
stop = 3
gr = graphics_array(
    [
        [
     matrix_plot(
         ab_matrix(d+c+3,d+2, n=40, minindex=d+c+3),
         cmap='gray',
         colorbar=True,
         norm=mpl.colors.Normalize(vmin=0,vmax=1, clip=True),
         axes=None,
         title=f'a={d+c+3}, b={d+2}',
     )
     for d in range(2)
     ]
        for c in range(3)
        ]
)
gr.show(figsize=[12,16])
#+end_src

#+RESULTS: fig-Mat-tworows-c1
[[file:img/abmatrixc1.png]]


#+begin_center
#+caption: Probabilities for two-row partitions,  \(2 \le b \le 3\), \(b+1 \le a \le b+3\)
#+name: fig:Mat-tworows-c1-export
#+ATTR_LATEX:  :width 1.1\textwidth :align center
[[./img/abmatrixc1.png]]
#+end_center





*** Limit probabilities
We tabulate, for small values of \(a\) and \(b\), the limit probabilities predicted by Theorem [[thm-tworows-prob]], namely 
\[
\lim_{(\lambda_1,\lambda_2) \to (\infty,\infty)}\Prob(P_{(\lambda_{1},\lambda_{2})}; (1,a) < (2,b)),
\]
where \(\lambda_{1}, \lambda_{2}\) tends to infinity with bounded non-negative difference \(\lambda_{1} - \lambda_{2}\). 
#+begin_src sage :results latex
<<symbab-tr>>
myn = 10
Mtrp = matrix(QQ, myn, myn-1, lambda i,j: two_row_lim(i+1,j+1) )
rows1 = Mtrp.rows()[1:]
headr = [f'b={_ + 1}' for _ in range(myn-1)]
rows2 = [headr] + rows1
rows3 = [[f'a={i+1}'] + list(r) for i, r in enumerate(rows2)]
rows4 = rows3
rows4[0][0] = ''
LatexExpr(r'\begin{table}[htb]')
LatexExpr(r'\begin{center}')
LatexExpr(r'\label{tab:limprobsmall}')
LatexExpr(r'\caption{Probabilites for $(1,a) < (2,b)$ in infinite Catalan poset}')
LatexExpr(latex(table(rows=rows4, frame=True, header_row=True, align='right')))
LatexExpr(r'\end{center}')
LatexExpr(r'\end{table}')
#+end_src

#+RESULTS:
#+begin_export latex
\begin{table}[htb]
\begin{center}
\label{tab:limprobsmall}
\caption{Probabilites for $(1,a) < (2,b)$ in infinite Catalan poset}
\begin{tabular}{|r|r|r|r|r|r|r|r|r|r|} \hline
 & b=1 & b=2 & b=3 & b=4 & b=5 & b=6 & b=7 & b=8 & b=9 \\ \hline \hline
a=2 & $\frac{3}{4}$ & $0$ & $0$ & $0$ & $0$ & $0$ & $0$ & $0$ & $0$ \\ \hline
a=3 & $\frac{1}{2}$ & $\frac{7}{8}$ & $0$ & $0$ & $0$ & $0$ & $0$ & $0$ & $0$ \\ \hline
a=4 & $\frac{5}{16}$ & $\frac{11}{16}$ & $\frac{59}{64}$ & $0$ & $0$ & $0$ & $0$ & $0$ & $0$ \\ \hline
a=5 & $\frac{3}{16}$ & $\frac{1}{2}$ & $\frac{25}{32}$ & $\frac{121}{128}$ & $0$ & $0$ & $0$ & $0$ & $0$ \\ \hline
a=6 & $\frac{7}{64}$ & $\frac{11}{32}$ & $\frac{79}{128}$ & $\frac{107}{128}$ & $\frac{491}{512}$ & $0$ & $0$ & $0$ & $0$ \\ \hline
a=7 & $\frac{1}{16}$ & $\frac{29}{128}$ & $\frac{59}{128}$ & $\frac{89}{128}$ & $\frac{223}{256}$ & $\frac{991}{1024}$ & $0$ & $0$ & $0$ \\ \hline
a=8 & $\frac{9}{256}$ & $\frac{37}{256}$ & $\frac{337}{1024}$ & $\frac{281}{512}$ & $\frac{3073}{4096}$ & $\frac{3667}{4096}$ & $\frac{15955}{16384}$ & $0$ & $0$ \\ \hline
a=9 & $\frac{5}{256}$ & $\frac{23}{256}$ & $\frac{29}{128}$ & $\frac{849}{2048}$ & $\frac{2523}{4096}$ & $\frac{1619}{2048}$ & $\frac{7477}{8192}$ & $\frac{32053}{32768}$ & $0$ \\ \hline
a=10 & $\frac{11}{1024}$ & $\frac{7}{128}$ & $\frac{155}{1024}$ & $\frac{309}{1024}$ & $\frac{7947}{16384}$ & $\frac{5475}{8192}$ & $\frac{26905}{32768}$ & $\frac{30337}{32768}$ & $\frac{128641}{131072}$ \\ \hline
\end{tabular}
\end{center}
\end{table}
#+end_export

Pictorially, the limit probabilities are shown in Figure [[fig-Mat-limprob-export]].

#+name: fig-Mat-limprob
#+attr_org: :width 300
#+begin_src sage :results file :file img/limprobmat.png :exports none :var myn=40
<<symbab-tr>>
import matplotlib as mpl
n=myn
Mtrp = matrix(QQ, myn, myn-1, lambda i,j: two_row_lim(i+1,j+1) )
p1 = matrix_plot(
    Mtrp,
    cmap='gray',
    colorbar=True,
    norm=mpl.colors.LogNorm(vmin=1/10000,vmax=1, clip=True),
    title=f"Limit probabilities for $(1,a)$ preceding $(2,b)$"
)
p2 = contour_plot(
    lambda i,j: two_row_lim(floor(i+j+1),floor(j+1)),(i,0,n-1),(j,0,n-1),
    title=f"Limit probabilities for $(1,a)$ preceding $(2,b)$",
    colorbar=False,
    plotpoints=n,
    labels=False,
    cmap='summer',
    contours=10,
    fill=True
)
L = point3d([(i,j,myn*Mtrp[i,j]) for i in range(myn-1) for j in range(myn-1) if i > j])
#show(L, viewer='tachyon', camera_position=[3,-2,2])
p1
#+end_src

#+RESULTS: fig-Mat-limprob
[[file:img/limprobmat.png]]

#+caption: Probability that \((1,a)\) precedes \((2,b)\) in an infinite two-row SYT
#+name: fig-Mat-limprob-export
#+ATTR_LATEX:  :width 0.7\textwidth :align center
[[./img/limprobmat.png]]



#+begin_remark
Similar to our discussion about the \(\alpha=(1,a)\), \(\beta=(2,1)\) case,
one could try to determine the limits of
\(\Prob_{\lambda}(\alpha < \beta)\) as \(\lambda = (tp,tq)\) with \(p \ge q \ge 1\) coprime integers,
\(t \to \infty\).
#+end_remark



* Concluding remarks
Partition posets constitute a class of posets for which the problem of calculating
exact poset probabilities is tractable. We have done so for two-row partitions, and the methods presented here should be suitable for partitions with three or more rows.
The number of cases involving the placement of \(\alpha,\beta\) in different rows will increase,
as will the length of the associated blocking expansions, but this seems to be
very surmountable obstacles.

One could also extend the blocking-partitions method to deal with the probability
\[
\Prob(P_{\lambda}; \alpha_1 < \alpha_2 \cdots < \alpha_k),
\]
where \(\set{\alpha_{1}, \alpha_2, \dots, \alpha_k} \subset P_\lambda\)
is a \(k\)-element antichain. In particular, the case where \(k\) is also
the number of rows of \(\lambda\) would be interesting.

We have calculated limit probabilities
\[
\lim_{(\lambda_{1},\lambda_2) \to (\infty, \infty)}\Prob(P_{(\lambda_{1},\lambda_2)}; \alpha < \beta)\]
for fixed \(\alpha, \beta\) and \(\lambda = \lambda(t) = (t+r, r)\), \(t \to \infty\), \(r\) fixed.
As the examples [[example-a2]] and [[ex-skewlimit]] show, letting \(\lambda\) tend to infinity
in other ways gives a different limit. We have chosen the limit with bounded difference
because it is the most natural, and the easiest to compute.
However, for the suggested generalisation
\[
\Prob(P_{(\lambda_1, \dots, \lambda_k)}; \alpha_1 < \alpha_2 \cdots < \alpha_k),
\]
other limits may be more natural and tractable.


# * Bibliography :bibliography:
# #+cite_export: csl journal-of-combinatorics.csl
# #+bibliography: blocking-ref.bib
#+bibliography: ppp-ref.bib
#+cite_export: biblatex numeric
#+print_bibliography:






#  LocalWords:  Poset poset

